Conditional Image Generation by Conditioning Variational Auto-Encoders

We present a conditional variational auto-encoder (VAE) which, to avoid the substantial cost of training from scratch, uses an architecture and training objective capable of leveraging a foundation model in the form of a pretrained unconditional VAE. To train the conditional VAE, we only need to train an artifact to perform amortized inference over the unconditional VAE's latent variables given a conditioning input. We demonstrate our approach on tasks including image inpainting, for which it outperforms state-of-the-art GAN-based approaches at faithfully representing the inherent uncertainty. We conclude by describing a possible application of our inpainting model, in which it is used to perform Bayesian experimental design for the purpose of guiding a sensor.

==> code/chest-xrays/batch_download_zips.py <==
#!/usr/bin/env python3
# Download the 56 zip files in Images_png in batches
import urllib.request

# URLs for the zip files
links = [
    'https://nihcc.box.com/shared/static/vfk49d74nhbxq3nqjg0900w5nvkorp5c.gz',
    'https://nihcc.box.com/shared/static/i28rlmbvmfjbl8p2n3ril0pptcmcu9d1.gz',
    'https://nihcc.box.com/shared/static/f1t00wrtdk94satdfb9olcolqx20z2jp.gz',
	'https://nihcc.box.com/shared/static/0aowwzs5lhjrceb3qp67ahp0rd1l1etg.gz',
    'https://nihcc.box.com/shared/static/v5e3goj22zr6h8tzualxfsqlqaygfbsn.gz',
	'https://nihcc.box.com/shared/static/asi7ikud9jwnkrnkj99jnpfkjdes7l6l.gz',
	'https://nihcc.box.com/shared/static/jn1b4mw4n6lnh74ovmcjb8y48h8xj07n.gz',
    'https://nihcc.box.com/shared/static/tvpxmn7qyrgl0w8wfh9kqfjskv6nmm1j.gz',
	'https://nihcc.box.com/shared/static/upyy3ml7qdumlgk2rfcvlb9k6gvqq2pj.gz',
	'https://nihcc.box.com/shared/static/l6nilvfa9cg3s28tqv1qc1olm3gnz54p.gz',
	'https://nihcc.box.com/shared/static/hhq8fkdgvcari67vfhs7ppg2w6ni4jze.gz',
	'https://nihcc.box.com/shared/static/ioqwiy20ihqwyr8pf4c24eazhh281pbu.gz'
]

for idx, link in enumerate(links):
    fn = 'images_%02d.tar.gz' % (idx+1)
    print('downloading'+fn+'...')
    urllib.request.urlretrieve(link, fn)  # download the zip file

print("Download complete. Please check the checksums")


==> code/chest-xrays/downsample.py <==
import os
from PIL import Image
import torchvision.transforms as T
from tqdm import tqdm

os.mkdir('processed')

trans = T.Resize((256, 256), interpolation=Image.LANCZOS)

for fname in tqdm(os.listdir('all-images')):
    path = os.path.join('all-images', fname)
    img = Image.open(path)
    img = trans(img)
    proc_path = os.path.join('processed', fname)
    img.save(proc_path)


==> code/chest-xrays/split_train_test.py <==
import os
import shutil


train_fnames = [line.strip() for line in open('train_val_list.txt', 'r').readlines()]
test_fnames = [line.strip() for line in open('test_list.txt', 'r').readlines()]

all_folder = 'processed'

train_folder = 'train/subfolder'
test_folder = 'test/subfolder'

for fnames, folder in ([train_fnames, train_folder], [test_fnames, test_folder]):

    os.makedirs(folder)
    for fname in fnames:
        if os.path.exists(os.path.join(all_folder, fname)):
            shutil.move(os.path.join(all_folder, fname), os.path.join(folder, fname))

assert len(os.listdir(all_folder)) == 0
os.rmdir(all_folder)


==> code/chest-xrays/unpack.sh <==
mkdir all-images

for i in "01" "02" "03" "04" "05" "06" "07" "08" "09" "10" "11" "12"
do
  echo "unpacking images_${i}.tar.gz"
  tar -xf "images_${i}.tar.gz"
  mv images/* all-images
  rm -r images
done


==> code/data.py <==
import numpy as np
import pickle
import os
import torch
from torch.utils.data import TensorDataset
from torchvision.datasets import ImageFolder
import torchvision.transforms as transforms
from sklearn.model_selection import train_test_split


class Xrays(ImageFolder):
    attrs = ['No Finding', 'Emphysema', 'Infiltration', 'Nodule', 'Mass',
             'Atelectasis', 'Pleural_Thickening', 'Hernia', 'Pneumonia', 'Fibrosis',
             'Consolidation', 'Pneumothorax', 'Edema', 'Effusion', 'Cardiomegaly']
    def __init__(self, csv_path, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.targets = {}
        for line in open(csv_path, 'r').readlines():
            image_fname , findings, *_= line.split(',')
            if image_fname == 'Image Index':
                continue  # line is header
            findings = findings.split('|')
            # sanity checks ----------------
            assert len(findings) != 0
            if len(findings) > 1:
                assert 'No Finding' not in findings
            # ------------------------------
            target = torch.tensor([1 if attr in findings else 0 for attr in self.attrs])
            self.targets[image_fname] = target

    def __getitem__(self, index):
        """
        copy of default, but gets target from somewhere else
        """
        path, _ = self.samples[index]
        fname = path.split('/')[-1]
        target = self.targets[fname]
        sample = self.loader(path)
        if self.transform is not None:
            sample = self.transform(sample)
        if self.target_transform is not None:
            target = self.target_transform(target)
        return sample, target


def set_up_data(H, labelled=False, custom_transform=None):
    if H.data_root[0] == '$':
        H.data_root = os.environ[H.data_root[1:]]
    shift_loss = -127.5
    scale_loss = 1. / 127.5
    if H.dataset == 'imagenet32':
        trX, vaX, teX = imagenet32(H.data_root)
        H.image_size = 32
        H.image_channels = 3
        shift = -116.2373
        scale = 1. / 69.37404
    elif H.dataset == 'imagenet64':
        trX, vaX, teX = imagenet64(H.data_root)
        H.image_size = 64
        H.image_channels = 3
        shift = -115.92961967
        scale = 1. / 69.37404
    elif H.dataset == 'ffhq_256':
        trX, vaX, teX = ffhq256(H.data_root)
        H.image_size = 256
        H.image_channels = 3
        shift = -112.8666757481
        scale = 1. / 69.84780273
    elif H.dataset == 'ffhq_1024':
        trX, vaX, teX = ffhq1024(H.data_root)
        H.image_size = 1024
        H.image_channels = 3
        shift = -0.4387
        scale = 1.0 / 0.2743
        shift_loss = -0.5
        scale_loss = 2.0
    elif H.dataset == 'xray':
        trX, vaX, teX = xray(H.data_root)
        H.image_size = 256
        H.image_channels = 3
        shift = -0.5  # mean of first 987 images is 0.494
        scale = 1.0 / 0.25  # standard deviation of first 987 images is 0.2489 for each channel
        shift_loss = -0.5
        scale_loss = 2.0
    elif H.dataset == 'cifar10':
        (trX, _), (vaX, _), (teX, _) = cifar10(H.data_root, one_hot=False)
        H.image_size = 32
        H.image_channels = 3
        shift = -120.63838
        scale = 1. / 64.16736
    else:
        raise ValueError('unknown dataset: ', H.dataset)

    do_low_bit = H.dataset in ['ffhq_256']

    if H.test_eval:
        print('DOING TEST')
        eval_dataset = teX
    else:
        eval_dataset = vaX

    shift = torch.tensor([shift]).cuda().view(1, 1, 1, 1)
    scale = torch.tensor([scale]).cuda().view(1, 1, 1, 1)
    shift_loss = torch.tensor([shift_loss]).cuda().view(1, 1, 1, 1)
    scale_loss = torch.tensor([scale_loss]).cuda().view(1, 1, 1, 1)

    if labelled:
        assert H.dataset == 'xray'
        csv_path = os.path.join(H.data_root, 'chest-xrays', 'Data_Entry_2017_v2020.csv')
        ts = transforms.ToTensor() if custom_transform is None else custom_transform
        train_data = Xrays(csv_path, trX, ts)
        valid_data = Xrays(csv_path, eval_dataset, transforms.ToTensor())
        untranspose = True
    elif H.dataset in ['ffhq_1024', 'xray']:
        train_data = ImageFolder(trX, transforms.ToTensor())
        valid_data = ImageFolder(eval_dataset, transforms.ToTensor())
        untranspose = True
    else:
        train_data = TensorDataset(torch.as_tensor(trX))
        valid_data = TensorDataset(torch.as_tensor(eval_dataset))
        untranspose = False

    def preprocess_func(x):
        nonlocal shift
        nonlocal scale
        nonlocal shift_loss
        nonlocal scale_loss
        nonlocal do_low_bit
        nonlocal untranspose
        'takes in a data example and returns the preprocessed input'
        'as well as the input processed for the loss'
        if untranspose:
            x[0] = x[0].permute(0, 2, 3, 1)
        inp = x[0].cuda(non_blocking=True).float()
        out = inp.clone()
        inp.add_(shift).mul_(scale)
        if do_low_bit:
            # 5 bits of precision
            out.mul_(1. / 8.).floor_().mul_(8.)
        out.add_(shift_loss).mul_(scale_loss)
        return inp, out

    return H, train_data, valid_data, preprocess_func


def mkdir_p(path):
    os.makedirs(path, exist_ok=True)


def flatten(outer):
    return [el for inner in outer for el in inner]


def unpickle_cifar10(file):
    fo = open(file, 'rb')
    data = pickle.load(fo, encoding='bytes')
    fo.close()
    data = dict(zip([k.decode() for k in data.keys()], data.values()))
    return data


def imagenet32(data_root):
    trX = np.load(os.path.join(data_root, 'imagenet32-train.npy'), mmap_mode='r')
    np.random.seed(42)
    tr_va_split_indices = np.random.permutation(trX.shape[0])
    train = trX[tr_va_split_indices[:-5000]]
    valid = trX[tr_va_split_indices[-5000:]]
    test = np.load(os.path.join(data_root, 'imagenet32-valid.npy'), mmap_mode='r')
    return train, valid, test


def imagenet64(data_root):
    trX = np.load(os.path.join(data_root, 'imagenet64-train.npy'), mmap_mode='r')
    np.random.seed(42)
    tr_va_split_indices = np.random.permutation(trX.shape[0])
    train = trX[tr_va_split_indices[:-5000]]
    valid = trX[tr_va_split_indices[-5000:]]
    test = np.load(os.path.join(data_root, 'imagenet64-valid.npy'), mmap_mode='r')  # this is test.
    return train, valid, test


def ffhq1024(data_root):
    # we did not significantly tune hyperparameters on ffhq-1024, and so simply evaluate on the test set
    return os.path.join(data_root, 'ffhq1024/train'), os.path.join(data_root, 'ffhq1024/valid'), os.path.join(data_root, 'ffhq1024/valid')

def xray(data_root):
    # we did not significantly tune hyperparameters, and so simply evaluate on the test set
    return os.path.join(data_root, 'chest-xrays/train'), os.path.join(data_root, 'chest-xrays/test'), os.path.join(data_root, 'chest-xrays/test')


def ffhq256(data_root):
    trX = np.load(os.path.join(data_root, 'ffhq-256.npy'), mmap_mode='r')
    np.random.seed(5)
    tr_va_split_indices = np.random.permutation(trX.shape[0])
    train = trX[tr_va_split_indices[:-7000]]
    valid = trX[tr_va_split_indices[-7000:]]
    # we did not significantly tune hyperparameters on ffhq-256, and so simply evaluate on the test set
    return train, valid, valid


def cifar10(data_root, one_hot=True):
    tr_data = [unpickle_cifar10(os.path.join(data_root, 'cifar-10-batches-py/', 'data_batch_%d' % i)) for i in range(1, 6)]
    trX = np.vstack(data['data'] for data in tr_data)
    trY = np.asarray(flatten([data['labels'] for data in tr_data]))
    te_data = unpickle_cifar10(os.path.join(data_root, 'cifar-10-batches-py/', 'test_batch'))
    teX = np.asarray(te_data['data'])
    teY = np.asarray(te_data['labels'])
    trX = trX.reshape(-1, 3, 32, 32).transpose(0, 2, 3, 1)
    teX = teX.reshape(-1, 3, 32, 32).transpose(0, 2, 3, 1)
    trX, vaX, trY, vaY = train_test_split(trX, trY, test_size=5000, random_state=11172018)
    if one_hot:
        trY = np.eye(10, dtype=np.float32)[trY]
        vaY = np.eye(10, dtype=np.float32)[vaY]
        teY = np.eye(10, dtype=np.float32)[teY]
    else:
        trY = np.reshape(trY, [-1, 1])
        vaY = np.reshape(vaY, [-1, 1])
        teY = np.reshape(teY, [-1, 1])
    return (trX, trY), (vaX, vaY), (teX, teY)


==> code/download-pretrained.sh <==
mkdir pretrained
mkdir pretrained/cifar10-1
wget https://openaipublic.blob.core.windows.net/very-deep-vaes-assets/vdvae-assets-2/cifar10-seed1-iter-1050000-model-ema.th
mv cifar10-seed1-iter-1050000-model-ema.th pretrained/cifar10-1/model-ema.th

mkdir pretrained/ffhq256
wget https://openaipublic.blob.core.windows.net/very-deep-vaes-assets/vdvae-assets/ffhq256-iter-1700000-model-ema.th
mv ffhq256-iter-1700000-model-ema.th pretrained/ffhq256/model-ema.th


==> code/fid/__init__.py <==
""" Taken from https://github.com/mseitzer/pytorch-fid.
"""
from .fid_score import calculate_fid_given_paths


==> code/fid/fid_score.py <==
""" Taken from https://github.com/mseitzer/pytorch-fid.

Calculates the Frechet Inception Distance (FID) to evalulate GANs

The FID metric calculates the distance between two distributions of images.
Typically, we have summary statistics (mean & covariance matrix) of one
of these distributions, while the 2nd distribution is given by a GAN.

When run as a stand-alone program, it compares the distribution of
images that are stored as PNG/JPEG at a specified location with a
distribution given by summary statistics (in pickle format).

The FID is calculated by assuming that X_1 and X_2 are the activations of
the pool_3 layer of the inception net for generated samples and real world
samples respectively.

See --help to see further details.

Code apapted from https://github.com/bioinf-jku/TTUR to use PyTorch instead
of Tensorflow

Copyright 2018 Institute of Bioinformatics, JKU Linz

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

   http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.
"""
import os
import pathlib
from argparse import ArgumentDefaultsHelpFormatter, ArgumentParser
from multiprocessing import cpu_count

import numpy as np
import torch
import torchvision.transforms as TF
from PIL import Image
from scipy import linalg
from torch.nn.functional import adaptive_avg_pool2d

try:
    from tqdm import tqdm
except ImportError:
    # If tqdm is not available, provide a mock version of it
    def tqdm(x):
        return x

from .inception import InceptionV3

parser = ArgumentParser(formatter_class=ArgumentDefaultsHelpFormatter)
parser.add_argument('--batch-size', type=int, default=50,
                    help='Batch size to use')
parser.add_argument('--device', type=str, default=None,
                    help='Device to use. Like cuda, cuda:0 or cpu')
parser.add_argument('--dims', type=int, default=2048,
                    choices=list(InceptionV3.BLOCK_INDEX_BY_DIM),
                    help=('Dimensionality of Inception features to use. '
                          'By default, uses pool3 features'))
parser.add_argument('path', type=str, nargs=2,
                    help=('Paths to the generated images or '
                          'to .npz statistic files'))

IMAGE_EXTENSIONS = {'bmp', 'jpg', 'jpeg', 'pgm', 'png', 'ppm',
                    'tif', 'tiff', 'webp'}


class ImagePathDataset(torch.utils.data.Dataset):
    def __init__(self, files, transforms=None):
        self.files = files
        self.transforms = transforms

    def __len__(self):
        return len(self.files)

    def __getitem__(self, i):
        path = self.files[i]
        img = Image.open(path).convert('RGB')
        if self.transforms is not None:
            img = self.transforms(img)
        return img


def get_activations(files, model, batch_size=50, dims=2048, device='cpu'):
    """Calculates the activations of the pool_3 layer for all images.

    Params:
    -- files       : List of image files paths
    -- model       : Instance of inception model
    -- batch_size  : Batch size of images for the model to process at once.
                     Make sure that the number of samples is a multiple of
                     the batch size, otherwise some samples are ignored. This
                     behavior is retained to match the original FID score
                     implementation.
    -- dims        : Dimensionality of features returned by Inception
    -- device      : Device to run calculations

    Returns:
    -- A numpy array of dimension (num images, dims) that contains the
       activations of the given tensor when feeding inception with the
       query tensor.
    """
    model.eval()

    if batch_size > len(files):
        print(('Warning: batch size is bigger than the data size. '
               'Setting batch size to data size'))
        batch_size = len(files)

    dataset = ImagePathDataset(files, transforms=TF.ToTensor())
    dataloader = torch.utils.data.DataLoader(dataset,
                                             batch_size=batch_size,
                                             shuffle=False,
                                             drop_last=False,
                                             num_workers=cpu_count())

    pred_arr = np.empty((len(files), dims))

    start_idx = 0

    for batch in dataloader:
        batch = batch.to(device)

        with torch.no_grad():
            pred = model(batch)[0]

        # If model output is not scalar, apply global spatial average pooling.
        # This happens if you choose a dimensionality not equal 2048.
        if pred.size(2) != 1 or pred.size(3) != 1:
            pred = adaptive_avg_pool2d(pred, output_size=(1, 1))

        pred = pred.squeeze(3).squeeze(2).cpu().numpy()

        pred_arr[start_idx:start_idx + pred.shape[0]] = pred

        start_idx = start_idx + pred.shape[0]

    return pred_arr


def calculate_frechet_distance(mu1, sigma1, mu2, sigma2, eps=1e-6):
    """Numpy implementation of the Frechet Distance.
    The Frechet distance between two multivariate Gaussians X_1 ~ N(mu_1, C_1)
    and X_2 ~ N(mu_2, C_2) is
            d^2 = ||mu_1 - mu_2||^2 + Tr(C_1 + C_2 - 2*sqrt(C_1*C_2)).

    Stable version by Dougal J. Sutherland.

    Params:
    -- mu1   : Numpy array containing the activations of a layer of the
               inception net (like returned by the function 'get_predictions')
               for generated samples.
    -- mu2   : The sample mean over activations, precalculated on an
               representative data set.
    -- sigma1: The covariance matrix over activations for generated samples.
    -- sigma2: The covariance matrix over activations, precalculated on an
               representative data set.

    Returns:
    --   : The Frechet Distance.
    """

    mu1 = np.atleast_1d(mu1)
    mu2 = np.atleast_1d(mu2)

    sigma1 = np.atleast_2d(sigma1)
    sigma2 = np.atleast_2d(sigma2)

    assert mu1.shape == mu2.shape, \
        'Training and test mean vectors have different lengths'
    assert sigma1.shape == sigma2.shape, \
        'Training and test covariances have different dimensions'

    diff = mu1 - mu2

    # Product might be almost singular
    covmean, _ = linalg.sqrtm(sigma1.dot(sigma2), disp=False)
    if not np.isfinite(covmean).all():
        msg = ('fid calculation produces singular product; '
               'adding %s to diagonal of cov estimates') % eps
        print(msg)
        offset = np.eye(sigma1.shape[0]) * eps
        covmean = linalg.sqrtm((sigma1 + offset).dot(sigma2 + offset))

    # Numerical error might give slight imaginary component
    if np.iscomplexobj(covmean):
        if not np.allclose(np.diagonal(covmean).imag, 0, atol=1e-3):
            m = np.max(np.abs(covmean.imag))
            raise ValueError('Imaginary component {}'.format(m))
        covmean = covmean.real

    tr_covmean = np.trace(covmean)

    return (diff.dot(diff) + np.trace(sigma1)
            + np.trace(sigma2) - 2 * tr_covmean)


def calculate_activation_statistics(files, model, batch_size=50, dims=2048,
                                    device='cpu'):
    """Calculation of the statistics used by the FID.
    Params:
    -- files       : List of image files paths
    -- model       : Instance of inception model
    -- batch_size  : The images numpy array is split into batches with
                     batch size batch_size. A reasonable batch size
                     depends on the hardware.
    -- dims        : Dimensionality of features returned by Inception
    -- device      : Device to run calculations

    Returns:
    -- mu    : The mean over samples of the activations of the pool_3 layer of
               the inception model.
    -- sigma : The covariance matrix of the activations of the pool_3 layer of
               the inception model.
    """
    act = get_activations(files, model, batch_size, dims, device)
    mu = np.mean(act, axis=0)
    sigma = np.cov(act, rowvar=False)
    return mu, sigma


def compute_statistics_of_path(path, model, batch_size, dims, device, save_statistics=False):
    if path.endswith('.npz'):
        with np.load(path) as f:
            m, s = f['mu'][:], f['sigma'][:]
    else:
        path = pathlib.Path(path)
        files = sorted([file for ext in IMAGE_EXTENSIONS
                       for file in path.glob('*.{}'.format(ext))])
        m, s = calculate_activation_statistics(files, model, batch_size,
                                               dims, device)
        if save_statistics:
            # f = {'mu': m, 'sigma': s}
            savepath = str(path) + '.npz'
            np.savez(savepath, mu=m, sigma=s)

    return m, s


def calculate_fid_given_paths(paths, batch_size=50, device='cuda', dims=2048, cache_path1=False, cache_path2=False):
    """Calculates the FID of two paths"""
    for p in paths:
        if not os.path.exists(p):
            raise RuntimeError('Invalid path: %s' % p)

    block_idx = InceptionV3.BLOCK_INDEX_BY_DIM[dims]

    model = InceptionV3([block_idx]).to(device)

    m1, s1 = compute_statistics_of_path(paths[0], model, batch_size,
                                        dims, device, save_statistics=cache_path1)
    m2, s2 = compute_statistics_of_path(paths[1], model, batch_size,
                                        dims, device, save_statistics=cache_path2)
    fid_value = calculate_frechet_distance(m1, s1, m2, s2)

    return fid_value


def main():
    args = parser.parse_args()

    if args.device is None:
        device = torch.device('cuda' if (torch.cuda.is_available()) else 'cpu')
    else:
        device = torch.device(args.device)

    fid_value = calculate_fid_given_paths(args.path,
                                          args.batch_size,
                                          device,
                                          args.dims)
    print('FID: ', fid_value)


if __name__ == '__main__':
    main()


==> code/fid/inception.py <==
""" Taken from https://github.com/mseitzer/pytorch-fid.
"""
import torch
import torch.nn as nn
import torch.nn.functional as F
import torchvision

try:
    from torchvision.models.utils import load_state_dict_from_url
except ImportError:
    from torch.utils.model_zoo import load_url as load_state_dict_from_url

# Inception weights ported to Pytorch from
# http://download.tensorflow.org/models/image/imagenet/inception-2015-12-05.tgz
FID_WEIGHTS_URL = 'https://github.com/mseitzer/pytorch-fid/releases/download/fid_weights/pt_inception-2015-12-05-6726825d.pth'  # noqa: E501


class InceptionV3(nn.Module):
    """Pretrained InceptionV3 network returning feature maps"""

    # Index of default block of inception to return,
    # corresponds to output of final average pooling
    DEFAULT_BLOCK_INDEX = 3

    # Maps feature dimensionality to their output blocks indices
    BLOCK_INDEX_BY_DIM = {
        64: 0,   # First max pooling features
        192: 1,  # Second max pooling featurs
        768: 2,  # Pre-aux classifier features
        2048: 3  # Final average pooling features
    }

    def __init__(self,
                 output_blocks=(DEFAULT_BLOCK_INDEX,),
                 resize_input=True,
                 normalize_input=True,
                 requires_grad=False,
                 use_fid_inception=True):
        """Build pretrained InceptionV3

        Parameters
        ----------
        output_blocks : list of int
            Indices of blocks to return features of. Possible values are:
                - 0: corresponds to output of first max pooling
                - 1: corresponds to output of second max pooling
                - 2: corresponds to output which is fed to aux classifier
                - 3: corresponds to output of final average pooling
        resize_input : bool
            If true, bilinearly resizes input to width and height 299 before
            feeding input to model. As the network without fully connected
            layers is fully convolutional, it should be able to handle inputs
            of arbitrary size, so resizing might not be strictly needed
        normalize_input : bool
            If true, scales the input from range (0, 1) to the range the
            pretrained Inception network expects, namely (-1, 1)
        requires_grad : bool
            If true, parameters of the model require gradients. Possibly useful
            for finetuning the network
        use_fid_inception : bool
            If true, uses the pretrained Inception model used in Tensorflow's
            FID implementation. If false, uses the pretrained Inception model
            available in torchvision. The FID Inception model has different
            weights and a slightly different structure from torchvision's
            Inception model. If you want to compute FID scores, you are
            strongly advised to set this parameter to true to get comparable
            results.
        """
        super(InceptionV3, self).__init__()

        self.resize_input = resize_input
        self.normalize_input = normalize_input
        self.output_blocks = sorted(output_blocks)
        self.last_needed_block = max(output_blocks)

        assert self.last_needed_block <= 3, \
            'Last possible output block index is 3'

        self.blocks = nn.ModuleList()

        if use_fid_inception:
            inception = fid_inception_v3()
        else:
            inception = _inception_v3(pretrained=True)

        # Block 0: input to maxpool1
        block0 = [
            inception.Conv2d_1a_3x3,
            inception.Conv2d_2a_3x3,
            inception.Conv2d_2b_3x3,
            nn.MaxPool2d(kernel_size=3, stride=2)
        ]
        self.blocks.append(nn.Sequential(*block0))

        # Block 1: maxpool1 to maxpool2
        if self.last_needed_block >= 1:
            block1 = [
                inception.Conv2d_3b_1x1,
                inception.Conv2d_4a_3x3,
                nn.MaxPool2d(kernel_size=3, stride=2)
            ]
            self.blocks.append(nn.Sequential(*block1))

        # Block 2: maxpool2 to aux classifier
        if self.last_needed_block >= 2:
            block2 = [
                inception.Mixed_5b,
                inception.Mixed_5c,
                inception.Mixed_5d,
                inception.Mixed_6a,
                inception.Mixed_6b,
                inception.Mixed_6c,
                inception.Mixed_6d,
                inception.Mixed_6e,
            ]
            self.blocks.append(nn.Sequential(*block2))

        # Block 3: aux classifier to final avgpool
        if self.last_needed_block >= 3:
            block3 = [
                inception.Mixed_7a,
                inception.Mixed_7b,
                inception.Mixed_7c,
                nn.AdaptiveAvgPool2d(output_size=(1, 1))
            ]
            self.blocks.append(nn.Sequential(*block3))

        for param in self.parameters():
            param.requires_grad = requires_grad

    def forward(self, inp):
        """Get Inception feature maps

        Parameters
        ----------
        inp : torch.autograd.Variable
            Input tensor of shape Bx3xHxW. Values are expected to be in
            range (0, 1)

        Returns
        -------
        List of torch.autograd.Variable, corresponding to the selected output
        block, sorted ascending by index
        """
        outp = []
        x = inp

        if self.resize_input:
            x = F.interpolate(x,
                              size=(299, 299),
                              mode='bilinear',
                              align_corners=False)

        if self.normalize_input:
            x = 2 * x - 1  # Scale from range (0, 1) to range (-1, 1)

        for idx, block in enumerate(self.blocks):
            x = block(x)
            if idx in self.output_blocks:
                outp.append(x)

            if idx == self.last_needed_block:
                break

        return outp


def _inception_v3(*args, **kwargs):
    """Wraps `torchvision.models.inception_v3`

    Skips default weight inititialization if supported by torchvision version.
    See https://github.com/mseitzer/pytorch-fid/issues/28.
    """
    try:
        version = tuple(map(int, torchvision.__version__.split('.')[:2]))
    except ValueError:
        # Just a caution against weird version strings
        version = (0,)

    if version >= (0, 6):
        kwargs['init_weights'] = False

    return torchvision.models.inception_v3(*args, **kwargs)


def fid_inception_v3():
    """Build pretrained Inception model for FID computation

    The Inception model for FID computation uses a different set of weights
    and has a slightly different structure than torchvision's Inception.

    This method first constructs torchvision's Inception and then patches the
    necessary parts that are different in the FID Inception model.
    """
    inception = _inception_v3(num_classes=1008,
                              aux_logits=False,
                              pretrained=False)
    inception.Mixed_5b = FIDInceptionA(192, pool_features=32)
    inception.Mixed_5c = FIDInceptionA(256, pool_features=64)
    inception.Mixed_5d = FIDInceptionA(288, pool_features=64)
    inception.Mixed_6b = FIDInceptionC(768, channels_7x7=128)
    inception.Mixed_6c = FIDInceptionC(768, channels_7x7=160)
    inception.Mixed_6d = FIDInceptionC(768, channels_7x7=160)
    inception.Mixed_6e = FIDInceptionC(768, channels_7x7=192)
    inception.Mixed_7b = FIDInceptionE_1(1280)
    inception.Mixed_7c = FIDInceptionE_2(2048)

    state_dict = load_state_dict_from_url(FID_WEIGHTS_URL, progress=True)
    inception.load_state_dict(state_dict)
    return inception


class FIDInceptionA(torchvision.models.inception.InceptionA):
    """InceptionA block patched for FID computation"""
    def __init__(self, in_channels, pool_features):
        super(FIDInceptionA, self).__init__(in_channels, pool_features)

    def forward(self, x):
        branch1x1 = self.branch1x1(x)

        branch5x5 = self.branch5x5_1(x)
        branch5x5 = self.branch5x5_2(branch5x5)

        branch3x3dbl = self.branch3x3dbl_1(x)
        branch3x3dbl = self.branch3x3dbl_2(branch3x3dbl)
        branch3x3dbl = self.branch3x3dbl_3(branch3x3dbl)

        # Patch: Tensorflow's average pool does not use the padded zero's in
        # its average calculation
        branch_pool = F.avg_pool2d(x, kernel_size=3, stride=1, padding=1,
                                   count_include_pad=False)
        branch_pool = self.branch_pool(branch_pool)

        outputs = [branch1x1, branch5x5, branch3x3dbl, branch_pool]
        return torch.cat(outputs, 1)


class FIDInceptionC(torchvision.models.inception.InceptionC):
    """InceptionC block patched for FID computation"""
    def __init__(self, in_channels, channels_7x7):
        super(FIDInceptionC, self).__init__(in_channels, channels_7x7)

    def forward(self, x):
        branch1x1 = self.branch1x1(x)

        branch7x7 = self.branch7x7_1(x)
        branch7x7 = self.branch7x7_2(branch7x7)
        branch7x7 = self.branch7x7_3(branch7x7)

        branch7x7dbl = self.branch7x7dbl_1(x)
        branch7x7dbl = self.branch7x7dbl_2(branch7x7dbl)
        branch7x7dbl = self.branch7x7dbl_3(branch7x7dbl)
        branch7x7dbl = self.branch7x7dbl_4(branch7x7dbl)
        branch7x7dbl = self.branch7x7dbl_5(branch7x7dbl)

        # Patch: Tensorflow's average pool does not use the padded zero's in
        # its average calculation
        branch_pool = F.avg_pool2d(x, kernel_size=3, stride=1, padding=1,
                                   count_include_pad=False)
        branch_pool = self.branch_pool(branch_pool)

        outputs = [branch1x1, branch7x7, branch7x7dbl, branch_pool]
        return torch.cat(outputs, 1)


class FIDInceptionE_1(torchvision.models.inception.InceptionE):
    """First InceptionE block patched for FID computation"""
    def __init__(self, in_channels):
        super(FIDInceptionE_1, self).__init__(in_channels)

    def forward(self, x):
        branch1x1 = self.branch1x1(x)

        branch3x3 = self.branch3x3_1(x)
        branch3x3 = [
            self.branch3x3_2a(branch3x3),
            self.branch3x3_2b(branch3x3),
        ]
        branch3x3 = torch.cat(branch3x3, 1)

        branch3x3dbl = self.branch3x3dbl_1(x)
        branch3x3dbl = self.branch3x3dbl_2(branch3x3dbl)
        branch3x3dbl = [
            self.branch3x3dbl_3a(branch3x3dbl),
            self.branch3x3dbl_3b(branch3x3dbl),
        ]
        branch3x3dbl = torch.cat(branch3x3dbl, 1)

        # Patch: Tensorflow's average pool does not use the padded zero's in
        # its average calculation
        branch_pool = F.avg_pool2d(x, kernel_size=3, stride=1, padding=1,
                                   count_include_pad=False)
        branch_pool = self.branch_pool(branch_pool)

        outputs = [branch1x1, branch3x3, branch3x3dbl, branch_pool]
        return torch.cat(outputs, 1)


class FIDInceptionE_2(torchvision.models.inception.InceptionE):
    """Second InceptionE block patched for FID computation"""
    def __init__(self, in_channels):
        super(FIDInceptionE_2, self).__init__(in_channels)

    def forward(self, x):
        branch1x1 = self.branch1x1(x)

        branch3x3 = self.branch3x3_1(x)
        branch3x3 = [
            self.branch3x3_2a(branch3x3),
            self.branch3x3_2b(branch3x3),
        ]
        branch3x3 = torch.cat(branch3x3, 1)

        branch3x3dbl = self.branch3x3dbl_1(x)
        branch3x3dbl = self.branch3x3dbl_2(branch3x3dbl)
        branch3x3dbl = [
            self.branch3x3dbl_3a(branch3x3dbl),
            self.branch3x3dbl_3b(branch3x3dbl),
        ]
        branch3x3dbl = torch.cat(branch3x3dbl, 1)

        # Patch: The FID Inception model uses max pooling instead of average
        # pooling. This is likely an error in this specific Inception
        # implementation, as other Inception models use average pooling here
        # (which matches the description in the paper).
        branch_pool = F.max_pool2d(x, kernel_size=3, stride=1, padding=1)
        branch_pool = self.branch_pool(branch_pool)

        outputs = [branch1x1, branch3x3, branch3x3dbl, branch_pool]
        return torch.cat(outputs, 1)


==> code/files_to_npy.py <==
import sys
import numpy as np
import imageio
import glob
import os

if __name__ == "__main__":
    print("moving images in", sys.argv[1], "to", sys.argv[2])
    files = glob.glob(os.path.join(sys.argv[1], "*.png"))
    shape = imageio.imread(files[0]).shape
    data = np.zeros(shape=(len(files), *shape), dtype=np.uint8)
    for idx, f in enumerate(files):
        data[idx] = imageio.imread(f)
    np.save(sys.argv[2], data)


==> code/flows.py <==
"""
Masked Autoregressive Flow for Density Estimation
arXiv:1705.07057v4
"""
import torch.nn as nn
from normalizing_flows.maf import MAF


def reshape(orig_shape, t):
    B = orig_shape[0]
    new_C = t.shape[1]
    return t.view(B, -1, new_C).permute(0, 2, 1).view(B, new_C, *orig_shape[2:])

def unshape(t):
    return t.flatten(start_dim=2).permute(0, 2, 1).flatten(end_dim=1)


class ConditionalFlow(nn.Module):
    """
    My wrapper for conditional MAF.
    """
    def __init__(self, input_size, cond_size, n_blocks=10, hidden_size=100,
                 n_hidden=1, batch_norm=False ):
        super().__init__()
        self.input_size = input_size
        self.cond_size = cond_size
        self.flow = MAF(n_blocks=n_blocks, input_size=input_size,
                        hidden_size=hidden_size, n_hidden=n_hidden,
                        cond_label_size=cond_size, batch_norm=batch_norm)

    def sample_trailing_dims(self, cond, return_logprob=False):
        """
        equivalent of sample when cond has dimension (B, C, ...) instead of just (B, C)
        """
        orig_shape = cond.shape
        cond = unshape(cond)
        r = self.sample(cond, return_logprob=return_logprob)
        if not return_logprob:
            return reshape(orig_shape, r)
        else:
            x = reshape(orig_shape, r[0])
            lp = reshape(orig_shape, r[1].unsqueeze(1)).squeeze(1)
            return x, lp


    def log_prob_trailing_dims(self, x, cond):
        orig_shape_x = x.shape
        r = self.log_prob(unshape(x), unshape(cond))
        r = r.unsqueeze(1)  # add back a channel dimension to make logic work
        r = reshape(orig_shape_x, r)
        r = r.squeeze(1)  # remove channel dimension again
        return r

    def sample(self, cond, return_logprob=False):
        # B - batch size
        B, _cond_size = cond.shape
        assert _cond_size == self.cond_size
        # C = self.flow.mademog.n_components
        u = self.flow.base_dist.sample((B,))
        log_pu = self.flow.base_dist.log_prob(u).sum(dim=-1)
        assert u.shape == (B, self.input_size)
        x, sum_log_abs_det_jacobians = self.flow.inverse(u=u, y=cond)

        # it is weird that sum_log_abs_det_jacobians has a dimension of size
        # `input_size`. I think summing over this gives the correct
        # determinant.
        sum_log_abs_det_jacobians = sum_log_abs_det_jacobians.sum(dim=-1)
        log_px = log_pu - sum_log_abs_det_jacobians

        if return_logprob:
            return x, log_px
        else:
            return x

    def log_prob(self, x, cond):
        return self.flow.log_prob(x, cond)

    def entropy_trailing_dims(self, cond, n_samples):
        cond = cond.unsqueeze(-1).expand(*cond.shape, n_samples)
        _, lp = self.sample_trailing_dims(cond, return_logprob=True)
        return -lp.mean(dim=-1)


==> code/hps.py <==
import numpy as np

HPARAMS_REGISTRY = {}

def str2bool(s):
    return 't' in s.lower()
def int_or_none(s):
    return None if s.lower() == 'none' else int(s)


class Hyperparams(dict):
    def __getattr__(self, attr):
        try:
            return self[attr]
        except KeyError:
            print(f'Not a valid attribute {attr}. Returning None.')
            return None

    def __setattr__(self, attr, value):
        self[attr] = value

    def copy(self):
        new = Hyperparams()
        for k, v in self.items():
            new[k] = v
        return new


cifar10 = Hyperparams()
cifar10.width = 384
cifar10.lr = 0.0002
cifar10.zdim = 16
cifar10.wd = 0.01
cifar10.dec_blocks = "1x1,4m1,4x2,8m4,8x5,16m8,16x10,32m16,32x21"
cifar10.enc_blocks = "32x11,32d2,16x6,16d2,8x6,8d2,4x3,4d4,1x3"
cifar10.dataset = 'cifar10'
cifar10.n_batch = 16
cifar10.fid_bs = 16
cifar10.ema_rate = 0.9999
cifar10.viz_seed = 0
HPARAMS_REGISTRY['cifar10'] = cifar10

i32 = Hyperparams()
i32.update(cifar10)
i32.dataset = 'imagenet32'
i32.ema_rate = 0.999
i32.dec_blocks = "1x2,4m1,4x4,8m4,8x9,16m8,16x19,32m16,32x40"
i32.enc_blocks = "32x15,32d2,16x9,16d2,8x8,8d2,4x6,4d4,1x6"
i32.width = 512
i32.n_batch = 8
i32.fid_bs = 8
i32.lr = 0.00015
i32.grad_clip = 200.
i32.skip_threshold = 300.
i32.epochs_per_eval = 1
i32.epochs_per_eval_save = 1
HPARAMS_REGISTRY['imagenet32'] = i32

i64 = Hyperparams()
i64.update(i32)
i64.n_batch = 4
i64.fid_bs = 4
i64.grad_clip = 220.0
i64.skip_threshold = 380.0
i64.dataset = 'imagenet64'
i64.dec_blocks = "1x2,4m1,4x3,8m4,8x7,16m8,16x15,32m16,32x31,64m32,64x12"
i64.enc_blocks = "64x11,64d2,32x20,32d2,16x9,16d2,8x8,8d2,4x7,4d4,1x5"
HPARAMS_REGISTRY['imagenet64'] = i64

ffhq_256 = Hyperparams()
ffhq_256.update(i64)
ffhq_256.n_batch = 1
ffhq_256.fid_bs = 4
ffhq_256.lr = 0.00015
ffhq_256.dataset = 'ffhq_256'
ffhq_256.epochs_per_eval = 1
ffhq_256.epochs_per_eval_save = 1
ffhq_256.num_images_visualize = 3
ffhq_256.num_variables_visualize = 3
ffhq_256.num_temperatures_visualize = 1
ffhq_256.dec_blocks = "1x2,4m1,4x3,8m4,8x4,16m8,16x9,32m16,32x21,64m32,64x13,128m64,128x7,256m128"
ffhq_256.enc_blocks = "256x3,256d2,128x8,128d2,64x12,64d2,32x17,32d2,16x7,16d2,8x5,8d2,4x5,4d4,1x4"
ffhq_256.no_bias_above = 64
ffhq_256.grad_clip = 130.
ffhq_256.skip_threshold = 180.
ffhq_256.viz_seed = 1
HPARAMS_REGISTRY['ffhq256'] = ffhq_256

xray = Hyperparams()
xray.update(ffhq_256)
xray.dataset = 'xray'
xray.num_images_visualize = 5
HPARAMS_REGISTRY['xray'] = xray

ffhq1024 = Hyperparams()
ffhq1024.update(ffhq_256)
ffhq1024.dataset = 'ffhq_1024'
ffhq1024.data_root = './ffhq_images1024x1024'
ffhq1024.epochs_per_eval = 1
ffhq1024.epochs_per_eval_save = 1
ffhq1024.num_images_visualize = 1
ffhq1024.iters_per_images = 25000
ffhq1024.num_variables_visualize = 0
ffhq1024.num_temperatures_visualize = 4
ffhq1024.grad_clip = 360.
ffhq1024.skip_threshold = 500.
ffhq1024.num_mixtures = 2
ffhq1024.width = 16
ffhq1024.lr = 0.00007
ffhq1024.dec_blocks = "1x2,4m1,4x3,8m4,8x4,16m8,16x9,32m16,32x20,64m32,64x14,128m64,128x7,256m128,256x2,512m256,1024m512"
ffhq1024.enc_blocks = "1024x1,1024d2,512x3,512d2,256x5,256d2,128x7,128d2,64x10,64d2,32x14,32d2,16x7,16d2,8x5,8d2,4x5,4d4,1x4"
ffhq1024.custom_width_str = "512:32,256:64,128:512,64:512,32:512,16:512,8:512,4:512,1:512"
HPARAMS_REGISTRY['ffhq1024'] = ffhq1024


def parse_args_and_update_hparams(H, parser, s=None):
    args = parser.parse_args(s)
    valid_args = set(args.__dict__.keys())
    hparam_sets = [x for x in args.hparam_sets.split(',') if x]
    for hp_set in hparam_sets:
        hps = HPARAMS_REGISTRY[hp_set]
        for k in hps:
            if k not in valid_args:
                raise ValueError(f"{k} not in default args")
        parser.set_defaults(**hps)
    H.update(parser.parse_args(s).__dict__)
    H.conditional = (not H.unconditional)
    if H.seed is None:
        H.seed = np.random.randint(2**32-1)


def add_vae_arguments(parser):
    parser.add_argument('--seed', type=int, default=None)
    parser.add_argument('--port', type=int_or_none, default=29500)
    parser.add_argument('--save_dir', type=str, default='./saved_models')
    parser.add_argument('--data_root', type=str, default='./',
                        help="Will treat as an environment variable if it begins with $")

    parser.add_argument('--hparam_sets', '--hps', type=str)
    parser.add_argument('--desc', type=str, default='test')
    parser.add_argument('--ckpt_load_dir', type=str, default=None)
    parser.add_argument('--dataset', type=str)

    parser.add_argument('--ema_rate', type=float, default=0.999)

    parser.add_argument('--enc_blocks', type=str, default=None)
    parser.add_argument('--dec_blocks', type=str, default=None)
    parser.add_argument('--zdim', type=int, default=16)
    parser.add_argument('--width', type=int, default=512)
    parser.add_argument('--custom_width_str', type=str, default='')
    parser.add_argument('--bottleneck_multiple', type=float, default=0.25)

    parser.add_argument('--no_bias_above', type=int, default=64)
    parser.add_argument('--scale_encblock', action="store_true")

    parser.add_argument('--test_eval', action="store_true")
    parser.add_argument('--warmup_iters', type=float, default=100)

    parser.add_argument('--num_mixtures', type=int, default=10)
    parser.add_argument('--grad_clip', type=float, default=200.0)
    parser.add_argument('--skip_threshold', type=float, default=400.0)
    parser.add_argument('--lr', type=float, default=0.00015)
    parser.add_argument('--lr_prior', type=float, default=0.00015)
    parser.add_argument('--wd', type=float, default=0.0)
    parser.add_argument('--wd_prior', type=float, default=0.0)
    parser.add_argument('--num_epochs', type=int, default=10000)
    parser.add_argument('--num_iters', type=int, default=None,
                        help='Number of iterations to run for. Should only be used with num_epochs=1.')
    parser.add_argument('--n_batch', type=int, default=32)
    parser.add_argument('--fid_bs', type=int, default=None, help='Batch size to use on FID.')
    parser.add_argument('--n_workers', type=int, default=0)
    parser.add_argument('--grad_accumulations', type=int, default=1,
                        help='Set to >1 to simulate a bigger batch size.')
    parser.add_argument('--adam_beta1', type=float, default=0.9)
    parser.add_argument('--adam_beta2', type=float, default=0.9)

    parser.add_argument('--temperature', type=float, default=1.0)

    parser.add_argument('--iters_per_backup', type=int, default=10000)
    parser.add_argument('--iters_per_ckpt', type=int, default=10000)
    # parser.add_argument('--iters_per_print', type=int, default=1000)
    parser.add_argument('--iters_per_save', type=int, default=10000)
    parser.add_argument('--iters_per_images', type=int, default=5000)
    parser.add_argument('--iters_per_log', type=int, default=100)
    parser.add_argument('--epochs_per_eval', type=int, default=10)
    parser.add_argument('--epochs_per_probe', type=int, default=None)
    parser.add_argument('--epochs_per_eval_save', type=int, default=20)
    parser.add_argument('--num_images_visualize', type=int, default=8)
    parser.add_argument('--num_variables_visualize', type=int, default=6)
    parser.add_argument('--num_temperatures_visualize', type=int, default=2)
    parser.add_argument('--num_reconstructions_visualize', type=int, default=3)
    parser.add_argument('--num_samples_visualize', type=int, default=5)
    parser.add_argument('--plot_ent', default=True, type=str2bool, help='Log plots of entropy of latent dists.')

    parser.add_argument('--wandb_id', type=str, default=None)

    # conditional training things
    parser.add_argument('--unconditional', action='store_true')
    parser.add_argument('--conditioning', type=str,
                        choices=['patches', 'patches-missing', 'blank', 'foveal'], default='patches')
    parser.add_argument('--foveal_size_fracs', type=float, nargs='*', default=[0.2, 0.4])
    parser.add_argument('--foveal_down_factors', type=int, nargs='*', default=[1, 10])
    parser.add_argument('--max_patches', type=int, default=5)
    parser.add_argument('--patch_size_frac', type=float, default=0.35,
                        help="Patch width as fraction of image width.")
    parser.add_argument('--pretrained_load_dir', type=str, default=None,
                        help='If provided, initializes from pretrained unconditional model.')

    parser.add_argument('--train_encoder_decoder', type=str, default="", choices=["", "slightly", "all"],
                        help='If True, will not fix weights of pretrained models.')
    parser.add_argument('--pretrained_partial_encoder', type=str, default="", choices=["", "mostly", "all"],
                        help='Initialise most/all weights in partial encoder to values from pretrained encoder.')
    parser.add_argument('--kls', type=str, nargs='*', default=['r1_q'])
    parser.add_argument('--kl_schedules', type=str, nargs='*', default=None,
                        help='Iterations in which to introduce the different kl terms. e.g. 10,20'+
                        'gradually introduce term between 10th and 20th iteration.')

    parser.add_argument('--partial_encoder_flow_layers', type=int, default=0,
                        help='Use flows for first _ layers of partial observation encoder.')
    parser.add_argument('--flow_kl_samples', type=int, default=100,
                        help='Number of samples to use for estimating KL divergences with normalizing flows.')

    parser.add_argument('--noisy_kl', action='store_true', help='Worse estimate of KL.')
    parser.add_argument('--clamp_std', default=None, type=float,
                        help='Clamp std for part encoder to potentially improve stability.')

    parser.add_argument('--likelihood_temp_schedule', type=float, nargs=3, default=[0, 1, 1],
                        help='n_iterations to anneal temperature to 1 over, and starting temperature. Only used for q_r2 KL divergence.')

    parser.add_argument('--tags', type=str, nargs='*', default=[])

    parser.add_argument('--sivi_k', type=int, default=0,
                        help='The numebr of particles to estimate the SIVI bound. If not given, it won\'t use the SIVI bound.')
    parser.add_argument('--psi_dim', type=int, default=8,
                        help='Dimensionality of the latent variable in the first layer of SIVI hierarchy.')
    parser.add_argument('--sivi_layers', type=int, default=0,
                        help='Use hierarchical proposals for first _ layers of partial observation encoder.')
    parser.add_argument('--kl_mc_samples', type=int, default=1,
                        help='Number of samples to use for estimating KL divergences when an analytic form is not available.')

    parser.add_argument('--no_ema', action="store_true",
                        help='If given, will ignore maintaining an EMA version of the network (will make the code faster; mainly used in sweeps)')

    parser.add_argument('--not_load_opt', action='store_true')
    parser.add_argument('--fid_samples', type=int_or_none, default=10000, help='Number of samples to use for estimating FID score. If None, does not evaluate.')
    parser.add_argument('--viz_seed', type=int, default=0, help='Seed used to create masks for visualisation.')

    return parser


==> code/interface.py <==
import os, sys
from functools import partial
from numpy.core.defchararray import startswith

import torch
import argparse
from torchvision.transforms import functional
from collections import OrderedDict

from hps import Hyperparams
from vae import VAE, ConditionalVAE
from train import enforce_obs as enforce_obs_fn


normalizers = {"cifar10": {"mean": 120.63838 / 255, "std": 64.16736 / 255},
               "ffhq_256": {"mean": 112.8666757481 / 255, "std": 69.84780273 / 255},
               "xray": {"mean": 0.5, "std": 0.25},
}


@torch.no_grad()
def inpaint(self, img_batch, mask_batch, data_normalizer, H, enforce_obs=True):
    old_mode = self.training
    self.training = False
    ## Prepare the full image batch and the part image batch
    img_batch = img_batch.permute(0, 2, 3, 1)
    img_batch_normalized = (img_batch - data_normalizer["mean"]) / data_normalizer["std"] # Normalize the data
    mask_batch = mask_batch.unsqueeze(1).permute(0, 2, 3, 1)
    normalized_masked_img_batch = torch.cat([img_batch_normalized * mask_batch, mask_batch], dim=-1)
    unnorm_masked_img_batch = torch.cat([(img_batch*255) * mask_batch, mask_batch], dim=-1)
    ## Forward-pass
    part_activations = self.part_encoder(normalized_masked_img_batch)
    px_z, _ = self.decoder.run(sample_from="part",
                               part_activations=part_activations)
    sample_batch = self.decoder.out_net.sample(px_z)
    ## Put the observed parts in the image
    if enforce_obs:
        inpainted = enforce_obs_fn(H, sample_batch, unnorm_masked_img_batch)
    else:
        inpainted = sample_batch
    inpainted = torch.tensor(inpainted).to(img_batch.device)
    inpainted = inpainted.permute(0, 3, 1, 2).contiguous()
    ## Map the pixel values to [0-1] from [0-255]
    inpainted = inpainted / 255
    self.training = old_mode
    return inpainted


def create_model_from_path(path):
    config = torch.load(os.path.join(path, "config.th"), map_location=lambda storage, loc: storage)
    state_dict = torch.load(os.path.join(path, "model-ema.th"), map_location=lambda storage, loc: storage)
    H = Hyperparams(config)
    ## Instantiate the mdoel
    VAE_type = ConditionalVAE if H.conditional else VAE
    assert H.conditional # NOTE: unconditional mode is not supperted by the inpaint function yet.
    model = VAE_type(H)
    ## Remove "module." from the beginning of state_dict names
    ## (caused by the model being a (Distributed)DataParallel object)
    l = len("module.")
    state_dict = OrderedDict((k[l:], v) if k.startswith("module.") else (k, v) for k,v in state_dict.items())
    ## Load the model weights
    model.load_state_dict(state_dict)
    ## Add the inpainting function to the model
    model.inpaint = partial(inpaint, model, data_normalizer=normalizers[H.dataset], H=H)
    return model


==> code/normalizing_flows/maf.py <==
"""
Masked Autoregressive Flow for Density Estimation
arXiv:1705.07057v4
"""

import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.distributions as D
import torchvision.transforms as T
from torchvision.utils import save_image

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

import os
import math
import argparse
import pprint
import copy

# from data import fetch_dataloaders


parser = argparse.ArgumentParser()
# action
parser.add_argument('--train', action='store_true', help='Train a flow.')
parser.add_argument('--evaluate', action='store_true', help='Evaluate a flow.')
parser.add_argument('--restore_file', type=str, help='Path to model to restore.')
parser.add_argument('--generate', action='store_true', help='Generate samples from a model.')
parser.add_argument('--data_dir', default='./data/', help='Location of datasets.')
# parser.add_argument('--output_dir', default='./results/{}'.format(os.path.splitext(__file__)[0]))
parser.add_argument('--results_file', default='results.txt', help='Filename where to store settings and test results.')
parser.add_argument('--no_cuda', action='store_true', help='Do not use cuda.')
# data
parser.add_argument('--dataset', default='toy', help='Which dataset to use.')
parser.add_argument('--flip_toy_var_order', action='store_true', help='Whether to flip the toy dataset variable order to (x2, x1).')
parser.add_argument('--seed', type=int, default=1, help='Random seed to use.')
# model
parser.add_argument('--model', default='maf', help='Which model to use: made, maf.')
# made parameters
parser.add_argument('--n_blocks', type=int, default=5, help='Number of blocks to stack in a model (MADE in MAF; Coupling+BN in RealNVP).')
parser.add_argument('--n_components', type=int, default=1, help='Number of Gaussian clusters for mixture of gaussians models.')
parser.add_argument('--hidden_size', type=int, default=100, help='Hidden layer size for MADE (and each MADE block in an MAF).')
parser.add_argument('--n_hidden', type=int, default=1, help='Number of hidden layers in each MADE.')
parser.add_argument('--activation_fn', type=str, default='relu', help='What activation function to use in the MADEs.')
parser.add_argument('--input_order', type=str, default='sequential', help='What input order to use (sequential | random).')
parser.add_argument('--conditional', default=False, action='store_true', help='Whether to use a conditional model.')
parser.add_argument('--no_batch_norm', action='store_true')
# training params
parser.add_argument('--batch_size', type=int, default=100)
parser.add_argument('--n_epochs', type=int, default=50)
parser.add_argument('--start_epoch', default=0, help='Starting epoch (for logging; to be overwritten when restoring file.')
parser.add_argument('--lr', type=float, default=1e-4, help='Learning rate.')
parser.add_argument('--log_interval', type=int, default=1000, help='How often to show loss statistics and save samples.')


# --------------------
# Model layers and helpers
# --------------------

def create_masks(input_size, hidden_size, n_hidden, input_order='sequential', input_degrees=None):
    # MADE paper sec 4:
    # degrees of connections between layers -- ensure at most in_degree - 1 connections
    degrees = []

    # set input degrees to what is provided in args (the flipped order of the previous layer in a stack of mades);
    # else init input degrees based on strategy in input_order (sequential or random)
    if input_order == 'sequential':
        degrees += [torch.arange(input_size)] if input_degrees is None else [input_degrees]
        for _ in range(n_hidden + 1):
            degrees += [torch.arange(hidden_size) % (input_size - 1)]
        degrees += [torch.arange(input_size) % input_size - 1] if input_degrees is None else [input_degrees % input_size - 1]

    elif input_order == 'random':
        degrees += [torch.randperm(input_size)] if input_degrees is None else [input_degrees]
        for _ in range(n_hidden + 1):
            min_prev_degree = min(degrees[-1].min().item(), input_size - 1)
            degrees += [torch.randint(min_prev_degree, input_size, (hidden_size,))]
        min_prev_degree = min(degrees[-1].min().item(), input_size - 1)
        degrees += [torch.randint(min_prev_degree, input_size, (input_size,)) - 1] if input_degrees is None else [input_degrees - 1]

    # construct masks
    masks = []
    for (d0, d1) in zip(degrees[:-1], degrees[1:]):
        masks += [(d1.unsqueeze(-1) >= d0.unsqueeze(0)).float()]

    return masks, degrees[0]


class MaskedLinear(nn.Linear):
    """ MADE building block layer """
    def __init__(self, input_size, n_outputs, mask, cond_label_size=None):
        super().__init__(input_size, n_outputs)

        self.register_buffer('mask', mask)

        self.cond_label_size = cond_label_size
        if cond_label_size is not None:
            self.cond_weight = nn.Parameter(torch.rand(n_outputs, cond_label_size) / math.sqrt(cond_label_size))

    def forward(self, x, y=None):
        out = F.linear(x, self.weight * self.mask, self.bias)
        if y is not None:
            out = out + F.linear(y, self.cond_weight)
        return out

    def extra_repr(self):
        return 'in_features={}, out_features={}, bias={}'.format(
            self.in_features, self.out_features, self.bias is not None
        ) + (self.cond_label_size != None) * ', cond_features={}'.format(self.cond_label_size)


class LinearMaskedCoupling(nn.Module):
    """ Modified RealNVP Coupling Layers per the MAF paper """
    def __init__(self, input_size, hidden_size, n_hidden, mask, cond_label_size=None):
        super().__init__()

        self.register_buffer('mask', mask)

        # scale function
        s_net = [nn.Linear(input_size + (cond_label_size if cond_label_size is not None else 0), hidden_size)]
        for _ in range(n_hidden):
            s_net += [nn.Tanh(), nn.Linear(hidden_size, hidden_size)]
        s_net += [nn.Tanh(), nn.Linear(hidden_size, input_size)]
        self.s_net = nn.Sequential(*s_net)

        # translation function
        self.t_net = copy.deepcopy(self.s_net)
        # replace Tanh with ReLU's per MAF paper
        for i in range(len(self.t_net)):
            if not isinstance(self.t_net[i], nn.Linear): self.t_net[i] = nn.ReLU()

    def forward(self, x, y=None):
        # apply mask
        mx = x * self.mask

        # run through model
        s = self.s_net(mx if y is None else torch.cat([y, mx], dim=1))
        t = self.t_net(mx if y is None else torch.cat([y, mx], dim=1))
        u = mx + (1 - self.mask) * (x - t) * torch.exp(-s)  # cf RealNVP eq 8 where u corresponds to x (here we're modeling u)

        log_abs_det_jacobian = - (1 - self.mask) * s  # log det du/dx; cf RealNVP 8 and 6; note, sum over input_size done at model log_prob

        return u, log_abs_det_jacobian

    def inverse(self, u, y=None):
        # apply mask
        mu = u * self.mask

        # run through model
        s = self.s_net(mu if y is None else torch.cat([y, mu], dim=1))
        t = self.t_net(mu if y is None else torch.cat([y, mu], dim=1))
        x = mu + (1 - self.mask) * (u * s.exp() + t)  # cf RealNVP eq 7

        log_abs_det_jacobian = (1 - self.mask) * s  # log det dx/du

        return x, log_abs_det_jacobian


class BatchNorm(nn.Module):
    """ RealNVP BatchNorm layer """
    def __init__(self, input_size, momentum=0.9, eps=1e-5):
        super().__init__()
        self.momentum = momentum
        self.eps = eps

        self.log_gamma = nn.Parameter(torch.zeros(input_size))
        self.beta = nn.Parameter(torch.zeros(input_size))

        self.register_buffer('running_mean', torch.zeros(input_size))
        self.register_buffer('running_var', torch.ones(input_size))

    def forward(self, x, cond_y=None):
        if self.training:
            self.batch_mean = x.mean(0)
            self.batch_var = x.var(0) # note MAF paper uses biased variance estimate; ie x.var(0, unbiased=False)

            # update running mean
            self.running_mean.mul_(self.momentum).add_(self.batch_mean.data * (1 - self.momentum))
            self.running_var.mul_(self.momentum).add_(self.batch_var.data * (1 - self.momentum))

            mean = self.batch_mean
            var = self.batch_var
        else:
            mean = self.running_mean
            var = self.running_var

        # compute normalized input (cf original batch norm paper algo 1)
        x_hat = (x - mean) / torch.sqrt(var + self.eps)
        y = self.log_gamma.exp() * x_hat + self.beta

        # compute log_abs_det_jacobian (cf RealNVP paper)
        log_abs_det_jacobian = self.log_gamma - 0.5 * torch.log(var + self.eps)
#        print('in sum log var {:6.3f} ; out sum log var {:6.3f}; sum log det {:8.3f}; mean log_gamma {:5.3f}; mean beta {:5.3f}'.format(
#            (var + self.eps).log().sum().data.numpy(), y.var(0).log().sum().data.numpy(), log_abs_det_jacobian.mean(0).item(), self.log_gamma.mean(), self.beta.mean()))
        return y, log_abs_det_jacobian.expand_as(x)

    def inverse(self, y, cond_y=None):
        if self.training:
            mean = self.batch_mean
            var = self.batch_var
        else:
            mean = self.running_mean
            var = self.running_var

        x_hat = (y - self.beta) * torch.exp(-self.log_gamma)
        x = x_hat * torch.sqrt(var + self.eps) + mean

        log_abs_det_jacobian = 0.5 * torch.log(var + self.eps) - self.log_gamma

        return x, log_abs_det_jacobian.expand_as(x)


class FlowSequential(nn.Sequential):
    """ Container for layers of a normalizing flow """
    def forward(self, x, y):
        sum_log_abs_det_jacobians = 0
        for module in self:
            x, log_abs_det_jacobian = module(x, y)
            sum_log_abs_det_jacobians = sum_log_abs_det_jacobians + log_abs_det_jacobian
        return x, sum_log_abs_det_jacobians

    def inverse(self, u, y):
        sum_log_abs_det_jacobians = 0
        for module in reversed(self):
            u, log_abs_det_jacobian = module.inverse(u, y)
            sum_log_abs_det_jacobians = sum_log_abs_det_jacobians + log_abs_det_jacobian
        return u, sum_log_abs_det_jacobians

# --------------------
# Models
# --------------------

class MADE(nn.Module):
    def __init__(self, input_size, hidden_size, n_hidden, cond_label_size=None, activation='relu', input_order='sequential', input_degrees=None):
        """
        Args:
            input_size -- scalar; dim of inputs
            hidden_size -- scalar; dim of hidden layers
            n_hidden -- scalar; number of hidden layers
            activation -- str; activation function to use
            input_order -- str or tensor; variable order for creating the autoregressive masks (sequential|random)
                            or the order flipped from the previous layer in a stack of mades
            conditional -- bool; whether model is conditional
        """
        super().__init__()
        # base distribution for calculation of log prob under the model
        self.register_buffer('base_dist_mean', torch.zeros(input_size))
        self.register_buffer('base_dist_var', torch.ones(input_size))

        # create masks
        masks, self.input_degrees = create_masks(input_size, hidden_size, n_hidden, input_order, input_degrees)

        # setup activation
        if activation == 'relu':
            activation_fn = nn.ReLU()
        elif activation == 'tanh':
            activation_fn = nn.Tanh()
        else:
            raise ValueError('Check activation function.')

        # construct model
        self.net_input = MaskedLinear(input_size, hidden_size, masks[0], cond_label_size)
        self.net = []
        for m in masks[1:-1]:
            self.net += [activation_fn, MaskedLinear(hidden_size, hidden_size, m)]
        self.net += [activation_fn, MaskedLinear(hidden_size, 2 * input_size, masks[-1].repeat(2,1))]
        self.net = nn.Sequential(*self.net)

    @property
    def base_dist(self):
        return D.Normal(self.base_dist_mean, self.base_dist_var)

    def forward(self, x, y=None):
        # MAF eq 4 -- return mean and log std
        m, loga = self.net(self.net_input(x, y)).chunk(chunks=2, dim=1)
        u = (x - m) * torch.exp(-loga)
        # MAF eq 5
        log_abs_det_jacobian = - loga
        return u, log_abs_det_jacobian

    def inverse(self, u, y=None, sum_log_abs_det_jacobians=None):
        # MAF eq 3
        D = u.shape[1]
        x = torch.zeros_like(u)
        # run through reverse model
        for i in self.input_degrees:
            m, loga = self.net(self.net_input(x, y)).chunk(chunks=2, dim=1)
            new_x = u[:,i] * torch.exp(loga[:,i]) + m[:,i]
            mask = torch.zeros_like(x)
            mask[:, i] = 1.
            update = mask * new_x.view(-1, 1)
            x = x + update
        log_abs_det_jacobian = loga
        return x, log_abs_det_jacobian

    def log_prob(self, x, y=None):
        u, log_abs_det_jacobian = self.forward(x, y)
        return torch.sum(self.base_dist.log_prob(u) + log_abs_det_jacobian, dim=1)


class MADEMOG(nn.Module):
    """ Mixture of Gaussians MADE """
    def __init__(self, n_components, input_size, hidden_size, n_hidden, cond_label_size=None, activation='relu', input_order='sequential', input_degrees=None):
        """
        Args:
            n_components -- scalar; number of gauassian components in the mixture
            input_size -- scalar; dim of inputs
            hidden_size -- scalar; dim of hidden layers
            n_hidden -- scalar; number of hidden layers
            activation -- str; activation function to use
            input_order -- str or tensor; variable order for creating the autoregressive masks (sequential|random)
                            or the order flipped from the previous layer in a stack of mades
            conditional -- bool; whether model is conditional
        """
        super().__init__()
        self.n_components = n_components

        # base distribution for calculation of log prob under the model
        self.register_buffer('base_dist_mean', torch.zeros(input_size))
        self.register_buffer('base_dist_var', torch.ones(input_size))

        # create masks
        masks, self.input_degrees = create_masks(input_size, hidden_size, n_hidden, input_order, input_degrees)

        # setup activation
        if activation == 'relu':
            activation_fn = nn.ReLU()
        elif activation == 'tanh':
            activation_fn = nn.Tanh()
        else:
            raise ValueError('Check activation function.')

        # construct model
        self.net_input = MaskedLinear(input_size, hidden_size, masks[0], cond_label_size)
        self.net = []
        for m in masks[1:-1]:
            self.net += [activation_fn, MaskedLinear(hidden_size, hidden_size, m)]
        self.net += [activation_fn, MaskedLinear(hidden_size, n_components * 3 * input_size, masks[-1].repeat(n_components * 3,1))]
        self.net = nn.Sequential(*self.net)

    @property
    def base_dist(self):
        return D.Normal(self.base_dist_mean, self.base_dist_var)

    def forward(self, x, y=None):
        # shapes
        N, L = x.shape
        C = self.n_components
        # MAF eq 2 -- parameters of Gaussians - mean, logsigma, log unnormalized cluster probabilities
        m, loga, logr = self.net(self.net_input(x, y)).view(N, C, 3 * L).chunk(chunks=3, dim=-1)  # out 3 x (N, C, L)
        # MAF eq 4
        x = x.repeat(1, C).view(N, C, L)  # out (N, C, L)
        u = (x - m) * torch.exp(-loga)  # out (N, C, L)
        # MAF eq 5
        log_abs_det_jacobian = - loga  # out (N, C, L)
        # normalize cluster responsibilities
        self.logr = logr - logr.logsumexp(1, keepdim=True)  # out (N, C, L)
        return u, log_abs_det_jacobian

    def inverse(self, u, y=None, sum_log_abs_det_jacobians=None):
        # shapes
        N, C, L = u.shape
        # init output
        x = torch.zeros(N, L).to(u.device)
        # MAF eq 3
        # run through reverse model along each L
        for i in self.input_degrees:
            m, loga, logr = self.net(self.net_input(x, y)).view(N, C, 3 * L).chunk(chunks=3, dim=-1)  # out 3 x (N, C, L)
            # normalize cluster responsibilities and sample cluster assignments from a categorical dist
            logr = logr - logr.logsumexp(1, keepdim=True)  # out (N, C, L)
            z = D.Categorical(logits=logr[:,:,i]).sample().unsqueeze(-1)  # out (N, 1)
            u_z = torch.gather(u[:,:,i], 1, z).squeeze()  # out (N, 1)
            m_z = torch.gather(m[:,:,i], 1, z).squeeze()  # out (N, 1)
            loga_z = torch.gather(loga[:,:,i], 1, z).squeeze()
            x[:,i] = u_z * torch.exp(loga_z) + m_z
        log_abs_det_jacobian = loga
        return x, log_abs_det_jacobian

    def log_prob(self, x, y=None):
        u, log_abs_det_jacobian = self.forward(x, y)  # u = (N,C,L); log_abs_det_jacobian = (N,C,L)
        # marginalize cluster probs
        log_probs = torch.logsumexp(self.logr + self.base_dist.log_prob(u) + log_abs_det_jacobian, dim=1)  # sum over C; out (N, L)
        return log_probs.sum(1)  # sum over L; out (N,)


class MAF(nn.Module):
    def __init__(self, n_blocks, input_size, hidden_size, n_hidden, cond_label_size=None, activation='relu', input_order='sequential', batch_norm=True):
        super().__init__()
        # base distribution for calculation of log prob under the model
        self.register_buffer('base_dist_mean', torch.zeros(input_size))
        self.register_buffer('base_dist_var', torch.ones(input_size))

        # construct model
        modules = []
        self.input_degrees = None
        for i in range(n_blocks):
            modules += [MADE(input_size, hidden_size, n_hidden, cond_label_size, activation, input_order, self.input_degrees)]
            self.input_degrees = modules[-1].input_degrees.flip(0)
            modules += batch_norm * [BatchNorm(input_size)]

        self.net = FlowSequential(*modules)

    @property
    def base_dist(self):
        return D.Normal(self.base_dist_mean, self.base_dist_var)

    def forward(self, x, y=None):
        return self.net(x, y)

    def inverse(self, u, y=None):
        return self.net.inverse(u, y)

    def log_prob(self, x, y=None):
        u, sum_log_abs_det_jacobians = self.forward(x, y)
        return torch.sum(self.base_dist.log_prob(u) + sum_log_abs_det_jacobians, dim=1)


class MAFMOG(nn.Module):
    """ MAF on mixture of gaussian MADE """
    def __init__(self, n_blocks, n_components, input_size, hidden_size, n_hidden, cond_label_size=None, activation='relu',
                 input_order='sequential', batch_norm=True):
        super().__init__()
        # base distribution for calculation of log prob under the model
        self.register_buffer('base_dist_mean', torch.zeros(input_size))
        self.register_buffer('base_dist_var', torch.ones(input_size))

        self.maf = MAF(n_blocks, input_size, hidden_size, n_hidden, cond_label_size, activation, input_order, batch_norm)
        # get reversed input order from the last layer (note in maf model, input_degrees are already flipped in for-loop model constructor
        input_degrees = self.maf.input_degrees#.flip(0)
        self.mademog = MADEMOG(n_components, input_size, hidden_size, n_hidden, cond_label_size, activation, input_order, input_degrees)

    @property
    def base_dist(self):
        return D.Normal(self.base_dist_mean, self.base_dist_var)

    def forward(self, x, y=None):
        u, maf_log_abs_dets = self.maf(x, y)
        u, made_log_abs_dets = self.mademog(u, y)
        sum_log_abs_det_jacobians = maf_log_abs_dets.unsqueeze(1) + made_log_abs_dets
        return u, sum_log_abs_det_jacobians

    def inverse(self, u, y=None):
        x, made_log_abs_dets = self.mademog.inverse(u, y)
        x, maf_log_abs_dets = self.maf.inverse(x, y)
        sum_log_abs_det_jacobians = maf_log_abs_dets.unsqueeze(1) + made_log_abs_dets
        return x, sum_log_abs_det_jacobians

    def log_prob(self, x, y=None):
        u, log_abs_det_jacobian = self.forward(x, y)  # u = (N,C,L); log_abs_det_jacobian = (N,C,L)
        # marginalize cluster probs
        log_probs = torch.logsumexp(self.mademog.logr + self.base_dist.log_prob(u) + log_abs_det_jacobian, dim=1)  # out (N, L)
        return log_probs.sum(1)  # out (N,)


class RealNVP(nn.Module):
    def __init__(self, n_blocks, input_size, hidden_size, n_hidden, cond_label_size=None, batch_norm=True):
        super().__init__()

        # base distribution for calculation of log prob under the model
        self.register_buffer('base_dist_mean', torch.zeros(input_size))
        self.register_buffer('base_dist_var', torch.ones(input_size))

        # construct model
        modules = []
        mask = torch.arange(input_size).float() % 2
        for i in range(n_blocks):
            modules += [LinearMaskedCoupling(input_size, hidden_size, n_hidden, mask, cond_label_size)]
            mask = 1 - mask
            modules += batch_norm * [BatchNorm(input_size)]

        self.net = FlowSequential(*modules)

    @property
    def base_dist(self):
        return D.Normal(self.base_dist_mean, self.base_dist_var)

    def forward(self, x, y=None):
        return self.net(x, y)

    def inverse(self, u, y=None):
        return self.net.inverse(u, y)

    def log_prob(self, x, y=None):
        u, sum_log_abs_det_jacobians = self.forward(x, y)
        return torch.sum(self.base_dist.log_prob(u) + sum_log_abs_det_jacobians, dim=1)


# --------------------
# Train and evaluate
# --------------------

def train(model, dataloader, optimizer, epoch, args):

    for i, data in enumerate(dataloader):
        model.train()

        # check if labeled dataset
        if len(data) == 1:
            x, y = data[0], None
        else:
            x, y = data
            y = y.to(args.device)
        x = x.view(x.shape[0], -1).to(args.device)

        loss = - model.log_prob(x, y if args.cond_label_size else None).mean(0)

        optimizer.zero_grad()
        loss.backward()
        optimizer.step()

        if i % args.log_interval == 0:
            print('epoch {:3d} / {}, step {:4d} / {}; loss {:.4f}'.format(
                epoch, args.start_epoch + args.n_epochs, i, len(dataloader), loss.item()))

@torch.no_grad()
def evaluate(model, dataloader, epoch, args):
    model.eval()

    # conditional model
    if args.cond_label_size is not None:
        logprior = torch.tensor(1 / args.cond_label_size).log().to(args.device)
        loglike = [[] for _ in range(args.cond_label_size)]

        for i in range(args.cond_label_size):
            # make one-hot labels
            labels = torch.zeros(args.batch_size, args.cond_label_size).to(args.device)
            labels[:,i] = 1

            for x, y in dataloader:
                x = x.view(x.shape[0], -1).to(args.device)
                loglike[i].append(model.log_prob(x, labels))

            loglike[i] = torch.cat(loglike[i], dim=0)   # cat along data dim under this label
        loglike = torch.stack(loglike, dim=1)           # cat all data along label dim

        # log p(x) = log ∑_y p(x,y) = log ∑_y p(x|y)p(y)
        # assume uniform prior      = log p(y) ∑_y p(x|y) = log p(y) + log ∑_y p(x|y)
        logprobs = logprior + loglike.logsumexp(dim=1)

    # unconditional model
    else:
        logprobs = []
        for data in dataloader:
            x = data[0].view(data[0].shape[0], -1).to(args.device)
            logprobs.append(model.log_prob(x))
        logprobs = torch.cat(logprobs, dim=0).to(args.device)

    logprob_mean, logprob_std = logprobs.mean(0), 2 * logprobs.var(0).sqrt() / math.sqrt(len(dataloader.dataset))
    output = 'Evaluate ' + (epoch != None)*'(epoch {}) -- '.format(epoch) + 'logp(x) = {:.3f} +/- {:.3f}'.format(logprob_mean, logprob_std)
    print(output)
    print(output, file=open(args.results_file, 'a'))
    return logprob_mean, logprob_std

@torch.no_grad()
def generate(model, dataset_lam, args, step=None, n_row=10):
    model.eval()

    # conditional model
    if args.cond_label_size:
        samples = []
        labels = torch.eye(args.cond_label_size).to(args.device)

        for i in range(args.cond_label_size):
            # sample model base distribution and run through inverse model to sample data space
            u = model.base_dist.sample((n_row, args.n_components)).squeeze()
            labels_i = labels[i].expand(n_row, -1)
            sample, _ = model.inverse(u, labels_i)
            log_probs = model.log_prob(sample, labels_i).sort(0)[1].flip(0)  # sort by log_prob; take argsort idxs; flip high to low
            samples.append(sample[log_probs])

        samples = torch.cat(samples, dim=0)

    # unconditional model
    else:
        u = model.base_dist.sample((n_row**2, args.n_components)).squeeze()
        samples, _ = model.inverse(u)
        log_probs = model.log_prob(samples).sort(0)[1].flip(0)  # sort by log_prob; take argsort idxs; flip high to low
        samples = samples[log_probs]

    # convert and save images
    samples = samples.view(samples.shape[0], *args.input_dims)
    samples = (torch.sigmoid(samples) - dataset_lam) / (1 - 2 * dataset_lam)
    filename = 'generated_samples' + (step != None)*'_epoch_{}'.format(step) + '.png'
    save_image(samples, os.path.join(args.output_dir, filename), nrow=n_row, normalize=True)

def train_and_evaluate(model, train_loader, test_loader, optimizer, args):
    best_eval_logprob = float('-inf')

    for i in range(args.start_epoch, args.start_epoch + args.n_epochs):
        train(model, train_loader, optimizer, i, args)
        eval_logprob, _ = evaluate(model, test_loader, i, args)

        # save training checkpoint
        torch.save({'epoch': i,
                    'model_state': model.state_dict(),
                    'optimizer_state': optimizer.state_dict()},
                    os.path.join(args.output_dir, 'model_checkpoint.pt'))
        # save model only
        torch.save(model.state_dict(), os.path.join(args.output_dir, 'model_state.pt'))

        # save best state
        if eval_logprob > best_eval_logprob:
            best_eval_logprob = eval_logprob
            torch.save({'epoch': i,
                        'model_state': model.state_dict(),
                        'optimizer_state': optimizer.state_dict()},
                        os.path.join(args.output_dir, 'best_model_checkpoint.pt'))

        # plot sample
        if args.dataset == 'TOY':
            plot_sample_and_density(model, train_loader.dataset.base_dist, args, step=i)
        if args.dataset == 'MNIST':
            generate(model, train_loader.dataset.lam, args, step=i)

# --------------------
# Plot
# --------------------

def plot_density(dist, ax, ranges, flip_var_order=False):
    (xmin, xmax), (ymin, ymax) = ranges
    # sample uniform grid
    n = 200
    xx1 = torch.linspace(xmin, xmax, n)
    xx2 = torch.linspace(ymin, ymax, n)
    xx, yy = torch.meshgrid(xx1, xx2)
    xy = torch.stack((xx.flatten(), yy.flatten()), dim=-1).squeeze()

    if flip_var_order:
        xy = xy.flip(1)

    # run uniform grid through model and plot
    density = dist.log_prob(xy).exp()
    ax.contour(xx, yy, density.view(n,n).data.numpy())

    # format
    ax.set_xlim(xmin, xmax)
    ax.set_ylim(ymin, ymax)
    ax.set_xticks([xmin, xmax])
    ax.set_yticks([ymin, ymax])

def plot_dist_sample(data, ax, ranges):
    ax.scatter(data[:,0].data.numpy(), data[:,1].data.numpy(), s=10, alpha=0.4)
    # format
    (xmin, xmax), (ymin, ymax) = ranges
    ax.set_xlim(xmin, xmax)
    ax.set_ylim(ymin, ymax)
    ax.set_xticks([xmin, xmax])
    ax.set_yticks([ymin, ymax])

def plot_sample_and_density(model, target_dist, args, ranges_density=[[-5,20],[-10,10]], ranges_sample=[[-4,4],[-4,4]], step=None):
    model.eval()
    fig, axs = plt.subplots(1, 2, figsize=(6,3))

    # sample target distribution and pass through model
    data = target_dist.sample((2000,))
    u, _ = model(data)

    # plot density and sample
    plot_density(model, axs[0], ranges_density, args.flip_var_order)
    plot_dist_sample(u, axs[1], ranges_sample)

    # format and save
    matplotlib.rcParams.update({'xtick.labelsize': 'xx-small', 'ytick.labelsize': 'xx-small'})
    plt.tight_layout()
    plt.savefig(os.path.join(args.output_dir, 'sample' + (step != None)*'_epoch_{}'.format(step) + '.png'))
    plt.close()



# --------------------
# Run
# --------------------

if __name__ == '__main__':

    args = parser.parse_args()

    # setup file ops
    if not os.path.isdir(args.output_dir):
        os.makedirs(args.output_dir)

    # setup device
    args.device = torch.device('cuda:0' if torch.cuda.is_available() and not args.no_cuda else 'cpu')
    torch.manual_seed(args.seed)
    if args.device.type == 'cuda': torch.cuda.manual_seed(args.seed)

    # load data
    if args.conditional: assert args.dataset in ['MNIST', 'CIFAR10'], 'Conditional inputs only available for labeled datasets MNIST and CIFAR10.'
    train_dataloader, test_dataloader = fetch_dataloaders(args.dataset, args.batch_size, args.device, args.flip_toy_var_order)
    args.input_size = train_dataloader.dataset.input_size
    args.input_dims = train_dataloader.dataset.input_dims
    args.cond_label_size = train_dataloader.dataset.label_size if args.conditional else None

    # model
    if args.model == 'made':
        model = MADE(args.input_size, args.hidden_size, args.n_hidden, args.cond_label_size,
                     args.activation_fn, args.input_order)
    elif args.model == 'mademog':
        assert args.n_components > 1, 'Specify more than 1 component for mixture of gaussians models.'
        model = MADEMOG(args.n_components, args.input_size, args.hidden_size, args.n_hidden, args.cond_label_size,
                     args.activation_fn, args.input_order)
    elif args.model == 'maf':
        model = MAF(args.n_blocks, args.input_size, args.hidden_size, args.n_hidden, args.cond_label_size,
                    args.activation_fn, args.input_order, batch_norm=not args.no_batch_norm)
    elif args.model == 'mafmog':
        assert args.n_components > 1, 'Specify more than 1 component for mixture of gaussians models.'
        model = MAFMOG(args.n_blocks, args.n_components, args.input_size, args.hidden_size, args.n_hidden, args.cond_label_size,
                    args.activation_fn, args.input_order, batch_norm=not args.no_batch_norm)
    elif args.model =='realnvp':
        model = RealNVP(args.n_blocks, args.input_size, args.hidden_size, args.n_hidden, args.cond_label_size,
                        batch_norm=not args.no_batch_norm)
    else:
        raise ValueError('Unrecognized model.')

    model = model.to(args.device)
    optimizer = torch.optim.Adam(model.parameters(), lr=args.lr, weight_decay=1e-6)

    if args.restore_file:
        # load model and optimizer states
        state = torch.load(args.restore_file, map_location=args.device)
        model.load_state_dict(state['model_state'])
        optimizer.load_state_dict(state['optimizer_state'])
        args.start_epoch = state['epoch'] + 1
        # set up paths
        args.output_dir = os.path.dirname(args.restore_file)
    args.results_file = os.path.join(args.output_dir, args.results_file)

    print('Loaded settings and model:')
    print(pprint.pformat(args.__dict__))
    print(model)
    print(pprint.pformat(args.__dict__), file=open(args.results_file, 'a'))
    print(model, file=open(args.results_file, 'a'))

    if args.train:
        train_and_evaluate(model, train_dataloader, test_dataloader, optimizer, args)

    if args.evaluate:
        evaluate(model, test_dataloader, None, args)

    if args.generate:
        if args.dataset == 'TOY':
            base_dist = train_dataloader.dataset.base_dist
            plot_sample_and_density(model, base_dist, args, ranges_density=[[-15,4],[-3,3]], ranges_sample=[[-1.5,1.5],[-3,3]])
        elif args.dataset == 'MNIST':
            generate(model, train_dataloader.dataset.lam, args)




==> code/setup_cifar10.sh <==
wget https://www.cs.toronto.edu/~kriz/cifar-10-python.tar.gz
tar -xf cifar-10-python.tar.gz


==> code/setup_ffhq256.sh <==
# we provide a copy of ffhq-256 for convenience, downsampled using the same function as NVAE (https://github.com/NVlabs/NVAE) (personal communication with author)

# Resizing function is this one, with the default second argument and size=256
# https://pytorch.org/docs/stable/torchvision/transforms.html#torchvision.transforms.Resize

# 5-bit precision is calculated using the following lines, with num_bits=5 and for an x in [0, 1]
# x = torch.floor(x * 255 / 2 ** (8 - num_bits))
# x /= (2 ** num_bits - 1)

# the DMOL loss should also be adjusted to have 32 buckets instead of 256 (this code, or NVAE, can be used as reference)

wget https://openaipublic.blob.core.windows.net/very-deep-vaes-assets/vdvae-assets/ffhq-256.npy

==> code/setup_xray.sh <==
cd chest-xrays
python batch_download_zips.py
bash unpack.sh
python downsample.py
python split_train_test.py


==> code/test_fid.py <==
from collections import OrderedDict
import numpy as np
import torch
import os, sys
from tqdm import tqdm
from argparse import ArgumentParser
import wandb
from utils import RNG
import imageio
import datetime
from torch.utils.data import Dataset, TensorDataset, DataLoader, ConcatDataset
import tempfile

from data import cifar10, ffhq256
from vae_helpers import sample_part_images
from fid import calculate_fid_given_paths
import shutil
import json

# Model interfaces
import interface as vae_interface
interface_dict = {"vae": vae_interface, }
test_path_dict = {"cifar10": {"vae": "saved_models/9fpka0rb/iter-60000", },
                  "ffhq256": {"vae": None, }}


DEBUG = False
DEBUG_DIR, DEBUG_COUNTER, DEBUG_LABEL = f"debug/{datetime.datetime.now().strftime('%y%m%d_%H%M%S')}", 0, ""
INCEPTION_N = int(5e4) if not DEBUG else 5
INCEPTION_SPLITS = 10
device = "cuda" if torch.cuda.is_available() else "cpu"


def tensor2png(img_tensor, path):
    img_numpy = img_tensor.cpu().permute(1,2,0).numpy()
    img_numpy = (img_numpy * 255).astype(np.uint8)
    imageio.imwrite(path, img_numpy)


def sample_mask(opt, img, categories=None, seed=None, *args, **kwargs):
    # opt shoudld have the following attributes:
    # conditioning, max_patches, patch_size_frac, and kls (only for foveal conditioning)
    if isinstance(categories, int):
        categories = torch.ones(len(img)).int() * categories
    def f():
        x = sample_part_images(
            opt, img.permute(0, 2, 3, 1),
            categories=categories, *args, **kwargs
            )[..., -1]
        return x.contiguous()
    if seed is not None:
        with RNG(seed):
            return f()
    else:
        return f()


class ScaledTensorDataset(Dataset):
    def __init__(self, tensor):
        self.tensor = tensor

    def __getitem__(self, index):
        return self.tensor[index] / 255., 0

    def __len__(self):
        return len(self.tensor)


@torch.no_grad()
def fid(H, data, model, mode, N):
    assert mode in ["valid", "test", "all"]
    (trX, vaX, teX) = data
    if mode == "valid":
        dataset = ScaledTensorDataset(vaX)
    elif mode == "test":
        dataset = ScaledTensorDataset(teX)
    elif mode == "all":
        dataset = ConcatDataset([ScaledTensorDataset(trX),
                                 ScaledTensorDataset(vaX),
                                 ScaledTensorDataset(teX)])

    base_dir = os.environ['TMP_DIR'] if 'TMP_DIR' in os.environ else '.'
    base_dir = os.path.join(base_dir, "FID")
    os.makedirs(base_dir, exist_ok=True)

    # generate and save a bunch of images
    sample_dir = tempfile.mkdtemp(dir=base_dir, prefix=f"{mode}_")
    n_categories = {'patches': 6, 'patches-missing': 6, 'blank': 1, 'foveal': 6}[H.conditioning]
    for c in range(n_categories):
        os.makedirs(os.path.join(sample_dir, str(int(c))))
    sample_i = 0

    # make dataset into format in which fid can be calculated
    tmp = os.path.join(base_dir, f"{H.dataset}_all.npz")
    if os.path.exists(tmp):
        dataset_stats = tmp
        dataset_dir = None
    else:
        dataset_stats = os.path.join(base_dir, f"{H.dataset}_{mode}.npz")
        dataset_dir = os.path.join(base_dir, f"{H.dataset}_{mode}")
    print(f"[FID] dataset_dir = {dataset_dir}")
    print(f"[FID] dataset_stats = {dataset_stats}")

    stats2, dir2 = dataset_stats, dataset_dir
    if not os.path.exists(stats2):
        if os.path.exists(dir2):
            print(f"{stats2} doesn't exist but {dir2} does")
            raise Exception
        os.makedirs(dir2)
        i2 = 0

    for batch in tqdm(DataLoader(dataset, batch_size=H.batch_size, shuffle=False), desc="Data generation"):
        img_batch = batch[0]
        img_batch = img_batch.to(device)
        ## save dataset images to dir2 (if its stats are not already computed in stats2)
        if not os.path.exists(stats2):
            for img in img_batch:
                tensor2png(img, os.path.join(dir2, f"{i2}.png"))
                i2 += 1

        # save image completions
        if N is None or sample_i < N:
            for cat_idx, categories in enumerate(range(n_categories)):
                seed = sample_i * n_categories + cat_idx
                mask = sample_mask(args, img_batch, categories=categories, seed=seed)
                mask = mask.to(device)
                samples = model.inpaint(img_batch, mask)
                for b, img in enumerate(samples):
                    path = os.path.join(sample_dir, str(int(categories)), f"{sample_i + b}.png")
                    tensor2png(img, path)
            sample_i += len(img_batch)
            if N is not None and sample_i == N and os.path.exists(stats2):
                break

    path2 = stats2 if os.path.exists(stats2) else dir2

    scores = {}
    for category in tqdm(range(n_categories), desc="FID computation"):
        cat_dir = os.path.join(sample_dir, str(int(category)))
        scores[f'fid-{int(category)}-{len(os.listdir(cat_dir))}'] = calculate_fid_given_paths([path2, cat_dir],
                                                     cache_path1=True, cache_path2=False)
        for fname in os.listdir(cat_dir):
            shutil.move(os.path.join(cat_dir, fname), os.path.join(sample_dir, f"{category}_{fname}"))  # move files from category dir to main dir
    scores[f'fid-{sample_i}'] = calculate_fid_given_paths([path2, sample_dir], cache_path1=True, cache_path2=False)

    if dir2 is not None and os.path.exists(dir2):
        shutil.rmtree(dir2)
    shutil.rmtree(sample_dir)

    return scores


if __name__ == "__main__":
    parser = ArgumentParser()
    parser.add_argument('--dataset', required=True, choices=["cifar10", "ffhq256"])
    parser.add_argument('--partition', required=True, choices=["test", "valid", "all"],
                        help="Chooses the dataset partition to compute FID on.")
    parser.add_argument('--model_type', type=str, choices=["np", "pluralistic", "vae", "ce"])
    parser.add_argument('--model_path', type=str)
    parser.add_argument('--conditioning', type=str,
                        choices=['patches', 'patches-missing', 'blank', 'foveal'], default='patches')
    parser.add_argument('--max_patches', type=int, default=5)
    parser.add_argument('--patch_size_frac', type=float, default=0.35,
                        help="Patch width as fraction of image width.")
    parser.add_argument('--data_root', type=str, default='./')
    parser.add_argument('--batch_size', type=int, default=None)
    parser.add_argument('-N', type=int, default=None)
    args = parser.parse_args()
    if args.model_type == "np":
        args.batch_size = 1
    if args.batch_size is None:
        if args.dataset == "cifar10":
            args.batch_size = 32
        elif args.model_type == "vae":
            args.batch_size = 4
        else:
            args.batch_size = 16
    print(args)

    ## FID computation ##
    ## Initialize the dataset
    if args.dataset == "cifar10":
        (trX, _), (vaX, _), (teX, _) = cifar10(args.data_root, one_hot=False)
    elif args.dataset == 'ffhq256':
        trX, vaX, teX = ffhq256(args.data_root)
    ## Dataset items should be images with shape (3x32x32) and pixel values in [0-1]
    ## teX originally has items with shape (32x32x3) and pixel values in [0-255] in uint8 type.
    trX = torch.as_tensor(trX).permute(0, 3, 1, 2)
    vaX = torch.as_tensor(vaX).permute(0, 3, 1, 2)
    teX = torch.as_tensor(teX).permute(0, 3, 1, 2)
    print("Dataset loaded")
    ## Prepare the model path and type objects
    assert args.model_type is not None
    interface = interface_dict[args.model_type]
    model_path = test_path_dict[args.dataset][args.model_type] if args.model_path is None else args.model_path
    results_path = f"{os.path.splitext(os.path.basename(model_path))[0]}_fid_{args.conditioning}_{args.partition}"
    results_path = os.path.join(os.path.dirname(model_path), f"{results_path}.json")
    ## Prepare the inpainting model
    inpainting_model = interface.create_model_from_path(model_path)
    inpainting_model.to(device)
    print("Inpainting model loaded")
    results = fid(args, (trX, vaX, teX), inpainting_model, mode=args.partition, N=args.N)
    json.dump(results, open(results_path, "w"), indent = 2)
    print(f"Stored the results at {results_path}")


==> code/test_qual.py <==
import numpy as np
import torch
import os, sys
from tqdm import tqdm
from argparse import ArgumentParser
from utils import RNG
import imageio
import torchvision.utils as vutils
from torchvision.datasets import ImageFolder
import torchvision.transforms as transforms
import shutil
from pathlib import Path

from data import cifar10, ffhq256, xray
from vae_helpers import sample_part_images

# Model interfaces
import interface as vae_interface
interface_dict = {"vae": vae_interface, }
test_path_dict = {"cifar10": {"vae": "saved_models/9fpka0rb/iter-60000", },
                  "ffhq256": {"vae": None, }}


device = "cuda" if torch.cuda.is_available() else "cpu"


def tensor2png(img_tensor, path):
    img_numpy = img_tensor.cpu().permute(1,2,0).numpy()
    img_numpy = (img_numpy * 255).astype(np.uint8)
    imageio.imwrite(path, img_numpy)


def sample_mask(opt, img, categories=None, seed=None, *args, **kwargs):
    # opt shoudld have the following attributes:
    # conditioning, max_patches, patch_size_frac, and kls (only for foveal conditioning)
    if isinstance(categories, int):
        categories = torch.ones(len(img)).int() * categories
    def f():
        x = sample_part_images(
            opt, img.permute(0, 2, 3, 1),
            categories=categories, *args, **kwargs
            )[..., -1]
        return x.contiguous()
    if seed is not None:
        with RNG(seed):
            return f()
    else:
        return f()

def sample_interesting_mask_from_shape(opt, shape, categories=None, seed=None, *args, **kwargs):
    # try different seeds and get one leading to nicest 5-patch mask
    best_seed = seed
    most_obs = 0
    for _ in range(50):
        seed = ((seed+13)*123)%7890  # arbitrary transform to try various seeds while depending on initial seed
        mask = sample_mask_from_shape(opt, shape, categories=5, seed=seed, *args, **kwargs)
        obs = mask.sum()
        if obs > most_obs:
            best_seed = seed
            most_obs = obs
    return sample_mask_from_shape(opt, shape, categories=categories, seed=best_seed, *args, **kwargs)
    


def sample_mask_from_shape(opt, shape, categories=None, seed=None, *args, **kwargs):
    # opt shoudld have the following attributes:
    # conditioning, max_patches, patch_size_frac, and kls (only for foveal conditioning)
    assert len(shape) == 3 # Only accepts shapes without batch dimension
    mask = sample_mask(opt, torch.zeros(1, *shape),
                       categories=categories, seed=seed,
                       *args, **kwargs)
    return mask[0] # Drop the batch dimension


def main(args):
    print(args.model_path)
    ## Prepare the model path and type objects
    assert args.model_type is not None
    interface = interface_dict[args.model_type]
    model_path = test_path_dict[args.dataset][args.model_type] if args.model_path is None else args.model_path
    results_dir = f"{os.path.splitext(model_path)[0]}_qual"
    os.makedirs(results_dir, exist_ok=True)
    results_path = os.path.join(results_dir, f"{args.conditioning}_{args.img_idx}.png")
    if os.path.exists(results_path):
        print(f"{results_path} already exists. Skipping ...")
        return
    ## Prepare the inpainting model
    inpainting_model = interface.create_model_from_path(model_path)
    inpainting_model.to(device)
    print("Inpainting model loaded")
    ## Initialize the dataset
    if args.dataset == "cifar10":
        _, _, (teX, _) = cifar10(args.data_root, one_hot=False)
    elif args.dataset == 'ffhq256':
        _, _, teX = ffhq256(args.data_root)
    elif args.dataset == "xray":
        _, _, teX = xray(args.data_root)
        teX = ImageFolder(teX, transforms.ToTensor())  # normalized to 0, 1
    print("Dataset loaded")
    ## Dataset items should be images with shape (3x32x32) and pixel values in [0-1]
    ## teX originally has items with shape (32x32x3) and pixel values in [0-255] in uint8 type.
    if args.dataset == "xray":
        img = teX[args.img_idx][0]
    else:
        teX = torch.as_tensor(teX).permute(0, 3, 1, 2) / 255.
        img = teX[args.img_idx]
    img = img.to(device)
    results = []
    for categories in tqdm(range(args.max_patches)):
        ## Prepare the mask
        mask = sample_interesting_mask_from_shape(args, img.shape, categories=categories, seed=args.img_idx)
        mask = mask.to(device)
        ## Prepare the masked image
        masked_img = mask.unsqueeze(0) * img
        ## Prepare the generator object
        with torch.no_grad():
            inpainted_batch = [inpainting_model.inpaint(img.clone().unsqueeze(0),
                                                        mask.clone().unsqueeze(0)).cpu()
                            for _ in range(args.n)]
            results.append(img.unsqueeze(0).cpu())
            results.append(masked_img.unsqueeze(0).cpu())
            results.extend(inpainted_batch)
    results = torch.cat(results, dim=0)
    to_save = vutils.make_grid(results, nrow=args.n+2, range=(0,1))
    tensor2png(to_save, results_path)
    print(f"Saved to {results_path}")


if __name__ == "__main__":
    parser = ArgumentParser()
    parser.add_argument('--dataset', choices=["cifar10", "ffhq256", "xray"])
    parser.add_argument('--model_type', type=str, choices=["np", "pluralistic", "vae"])
    parser.add_argument('--model_path', type=str)
    parser.add_argument('--conditioning', type=str,
                        choices=['patches', 'patches-missing', 'blank', 'foveal'], default='patches')
    parser.add_argument('--max_patches', type=int, default=10)
    parser.add_argument('-n', type=int, default=10)
    parser.add_argument('--patch_size_frac', type=float, default=0.35,
                        help="Patch width as fraction of image width.")
    parser.add_argument('--data_root', type=str, default='./')
    parser.add_argument('--all', action="store_true")
    args = parser.parse_args()
    print(args)

    if not args.all:
        assert args.dataset is not None
        for args.img_idx in range(10):
            main(args)
    else:
        for conditioning in ['patches', 'patches-missing']:
            args.conditioning = conditioning
            for model_type_dir in Path("checkpoints_shared").iterdir():
                if model_type_dir.name.startswith("vae"):
                    model_type = "vae"
                elif model_type_dir.name.startswith("ce"):
                    model_type = "ce"
                elif model_type_dir.name.startswith("np"):
                    model_type = "np"
                else:
                    model_type = model_type_dir.name
                assert model_type in ["np", "pluralistic", "vae", "ce"]
                for dataset_dir in model_type_dir.iterdir():
                    dataset = dataset_dir.name
                    assert dataset in ["cifar10", "ffhq256"]
                    for run_dir in dataset_dir.iterdir():
                        args.model_type = model_type
                        args.dataset = dataset
                        print(f"\n>>>> {conditioning} / {model_type_dir.name} / {args.dataset} <<<<")
                        if model_type == "vae":
                            ## Path format: model_type/dataset/run_id/iter-*/
                            for model_path in run_dir.iterdir():
                                if not model_path.is_dir() or model_path.name.endswith("_qual"):
                                    continue
                                assert model_path.name.startswith("iter")
                                args.model_path = model_path
                                for args.img_idx in range(10):
                                    main(args)
                        elif model_type == "pluralistic":
                            ## Path format: model_type/dataset/run_id/*.pth
                            for model_path in run_dir.glob("*.pth"):
                                args.model_path = model_path
                                for args.img_idx in range(10):
                                    main(args)
                        elif model_type == "ce" or model_type == "np":
                            ## Path format: model_type/dataset/run_id/*.pt
                            for model_path in run_dir.glob("*.pt"):
                                args.model_path = model_path
                                for args.img_idx in range(10):
                                    main(args)
                        else:
                            assert False


==> code/train.py <==
import os, sys

from torch.nn.parallel.data_parallel import DataParallel
if "--unobserve" in sys.argv:
    sys.argv.remove("--unobserve")
    os.environ["WANDB_MODE"] = "dryrun"

import numpy as np
import imageio
import os
import time
import torch
from torch.utils.data import DataLoader
from torch.utils.data.distributed import DistributedSampler
from data import set_up_data
from utils import get_cpu_stats_over_ranks
from train_helpers import set_up_hyperparams, load_vaes, load_opt, accumulate_stats, save_model, update_ema, setup_save_dirs, set_seed_if_new
from vae_helpers import sample_part_images
from vae_helpers import sample_part_images, channel_last_interpolate
from utils import RNG, rng_decorator
import wandb
import matplotlib.pyplot as plt
from fid import calculate_fid_given_paths
import shutil
from torch.nn.parallel.distributed import DistributedDataParallel


def run_net(H, vae, x, target, iterate, differentiate):

    if H.unconditional:
        stats = vae.forward(x, target)
        if differentiate:
            (stats['elbo']/H.grad_accumulations).backward()
    else:
        part_obs = sample_part_images(H, x)
        z = torch.tensor(0.).cuda()
        stats = {'loss': z, 'elbo': z, 'distortion': z, 'rate': z}

        # scheduling weights
        kl_schedules = H.kl_schedules if H.kl_schedules is not None else [None,]*len(H.kls)
        weights = []
        for s in kl_schedules:
            if s is None:
                weights.append(1)
                continue
            mode, l, h = s.split(',')
            l = int(l)
            h = int(h)
            if mode == 'out':
                _l, _h = -h, -l
                _iterate = -iterate
            else:
                assert mode == 'in'
                _iterate = iterate
                _l, _h = l, h
            if _iterate >= _h:
                w = 1
            elif _iterate > _l and _iterate < _h:
                w = (_iterate - _l) / abs(_h-_l)
            else:
                w = 0
            weights.append(w)

        # get losses
        for obj, weight in zip(H.kls, weights):
            if weight == 0:
                continue
            some_stats = vae.forward(part_obs, x, target, obj=obj, iterate=iterate)
            if differentiate:
                (some_stats['loss']/H.grad_accumulations).backward()
            for k in some_stats:
                stats[f"{obj}_{k}"] = some_stats[k]
            stats[f"{obj}_weight"] = weight
            stats['elbo'] = stats['elbo'] + some_stats['elbo']
            stats['loss'] = stats['loss'] + weight * some_stats['loss']
            stats['distortion'] = stats['distortion'] + some_stats['distortion']
            stats['rate'] = stats['rate'] + some_stats['rate']
    return stats


@torch.no_grad()
def fid(H, data, vae, iterate, mode, N, preprocess_fn, fix_obs=True, conditional=True, compare_to='dataset'):
    assert mode in ['valid', 'test']

    base_dir = os.environ['TMP_DIR'] if 'TMP_DIR' in os.environ else '.'

    # generate and save a bunch of images
    sample_dir = os.path.join(base_dir, f"{H.wandb_id}_{mode}_{iterate}")
    if os.path.exists(sample_dir):
        shutil.rmtree(sample_dir)
    os.makedirs(sample_dir)
    if conditional:
        n_categories = {'patches': 6, 'patches-missing': 6, 'blank': 1, 'foveal': 6}[H.conditioning]
    else:
        n_categories = 1
    for c in range(n_categories):
        os.makedirs(os.path.join(sample_dir, str(int(c))))
    sample_i = 0

    if compare_to == 'dataset':
        # make dataset into format in which fid can be calculated
        dataset_stats = os.path.join(base_dir, f"{H.dataset}_{mode}.npz")
        dataset_dir = os.path.join(base_dir, f"{H.dataset}_{mode}")
        stats2, dir2 = dataset_stats, dataset_dir
    else:
        assert compare_to == 'unconditional'
        assert H.train_encoder_decoder == ""
        uncond_stats = os.path.join(base_dir, f"uncond_{H.dataset}_{sum(p.sum() for p in vae.decoder.parameters())}.npz")
        uncond_dir = os.path.join(base_dir, f"uncond_{H.dataset}_{sum(p.sum() for p in vae.decoder.parameters())}")
        stats2, dir2 = uncond_stats, uncond_dir
    if not os.path.exists(stats2):
        if os.path.exists(dir2):
            print(f"{stats2} doesn't exist but {dir2} does")
            raise Exception
        os.makedirs(dir2)
        i2 = 0

    def save_tensor_as_image(path, t):
        # assumes t normalised to [-1, 1]
        t = (t+1) * 255 / 2
        save_numpy_image(path, t.cpu().numpy())
    def save_numpy_image(path, n):
        imageio.imwrite(path, n.astype(np.uint8))

    for batch in loader(H, data, is_train=False, bs=H.fid_bs):
        data_input, data_image = preprocess_fn(batch)

        if not os.path.exists(stats2):
            # save data_image in dataset_dir
            if compare_to == 'dataset':
                for img in data_image:
                    save_tensor_as_image(os.path.join(dir2, f"{i2}.png"), img)
            elif compare_to == 'unconditional':
                px_z, _ = vae.decoder.run(sample_from='prior', n=len(data_input))
                samples = vae.decoder.out_net.sample(px_z)
                for img in samples:
                    save_numpy_image(os.path.join(dir2, f"{i2}.png"), img)  
            i2 += 1

        # save image completions
        if sample_i < N:
            categories = (sample_i + torch.arange(len(data_image))) % n_categories
            if conditional:
                part_obs = sample_part_images(H, data_input, categories=categories)
                samples = vae.forward_uncond_samples(len(data_input), part_obs)
                if fix_obs:
                    samples = enforce_obs(H, samples, part_obs.cpu().numpy(), orig=batch[0].numpy())
            else:
                # unconditional
                px_z, _ = vae.decoder.run(sample_from='prior', n=len(data_input))
                samples = vae.decoder.out_net.sample(px_z)
            for img, cat in zip(samples, categories):
                path = os.path.join(sample_dir, str(int(cat)), f"{sample_i}.png")
                save_numpy_image(path, img)
                sample_i += 1
                if sample_i == N:
                    break
            if sample_i == N and os.path.exists(stats2):
                break

    path2 = stats2 if os.path.exists(stats2) else dir2

    scores = {}
    for category in range(n_categories):
        cat_dir = os.path.join(sample_dir, str(int(category)))
        scores[f'fid-{int(category)}-{len(os.listdir(cat_dir))}'] = calculate_fid_given_paths([path2, cat_dir],
                                                     cache_path1=True, cache_path2=False)
        for fname in os.listdir(cat_dir):
            shutil.move(os.path.join(cat_dir, fname), sample_dir)  # move files from category dir to main dir
    scores[f'fid-{sample_i}'] = calculate_fid_given_paths([path2, sample_dir], cache_path1=True, cache_path2=False)

    if os.path.exists(dir2):
        shutil.rmtree(dir2)
    shutil.rmtree(sample_dir)

    return scores


def enforce_obs(H, samples, part_obs, orig=None):
    if H.conditioning != 'foveal':
        if torch.is_tensor(part_obs):
            part_obs = part_obs.cpu().numpy()
        if orig is None:
            orig = part_obs[..., :-1]
        mask = part_obs[..., -1:]
        return samples * (1-mask) + orig * mask
    elif H.conditioning == 'foveal':
        # no longer want to do fid for foveal stuff
        raise NotImplementedError

def visualise_foveal(H, part_obs, unnormalise=True):
    # builds 0,...,255 values image
    # - part obs should be normalised
    canvas = torch.zeros_like(part_obs[..., :3])
    for res in list(torch.chunk(part_obs, chunks=part_obs.shape[-1]//4, dim=-1))[::-1]:
        img = res[..., :3]
        mask = res[..., 3:]
        canvas = canvas * (1-mask) + img * mask
    if unnormalise:
        canvas = (0.5 + canvas/4)*255
    canvas = canvas.detach().cpu().numpy().astype(np.uint8)
    return canvas


def training_step(H, x, target, vae, ema_vae, optimizer, iterate):
    t0 = time.time()
    optimizer.zero_grad()
    for x_chunk, target_chunk in zip(torch.chunk(x, chunks=H.grad_accumulations, dim=0),
                                     torch.chunk(target, chunks=H.grad_accumulations, dim=0)):
        stats = run_net(H, vae, x_chunk, target_chunk, iterate=iterate, differentiate=True)
    grad_norm = torch.nn.utils.clip_grad_norm_(vae.parameters(), H.grad_clip).item()
    distortion_nans = torch.isnan(stats['distortion']).sum()
    rate_nans = torch.isnan(stats['rate']).sum()
    stats.update(
        dict(rate_nans=0 if rate_nans == 0 else 1, distortion_nans=0 if distortion_nans == 0 else 1))
    stats = get_cpu_stats_over_ranks(stats)

    skipped_updates = 1
    # only update if no rank has a nan and if the grad norm is below a specific threshold
    if stats['distortion_nans'] == 0 and stats['rate_nans'] == 0 and (H.skip_threshold == -1 or grad_norm < H.skip_threshold):
        optimizer.step()
        skipped_updates = 0
        if not H.no_ema:
            update_ema(vae, ema_vae, H.ema_rate)

    t1 = time.time()
    stats.update(skipped_updates=skipped_updates, iter_time=t1 - t0, grad_norm=grad_norm)
    return stats


def eval_step(H, data_input, target, ema_vae, i=0):
    with torch.no_grad():
        stats = run_net(H, ema_vae, data_input, target, iterate=np.inf, differentiate=False)

    stats = get_cpu_stats_over_ranks(stats)
    return stats


def get_sample_for_visualization(data, preprocess_fn, num, dataset):
    for x in DataLoader(data, batch_size=num):
        break
    if dataset in ['ffhq_1024', 'xray']:
        orig_image = (x[0] * 255.0).to(torch.uint8).permute(0, 2, 3, 1)
    else:
        orig_image = x[0]
    preprocessed = preprocess_fn(x)[0]
    return orig_image, preprocessed

def loader(H, data, is_train, epoch=None, bs=None):
    sampler = None if "NO_MPI" in os.environ else  DistributedSampler(data, num_replicas=H.mpi_size, rank=H.rank)
    num_workers = H.n_workers if "NO_MPI" in os.environ else 0
    if is_train and sampler is not None:
        sampler.set_epoch(epoch)
    if bs is None:
        bs = H.n_batch*H.grad_accumulations if is_train else H.n_batch
    return DataLoader(data, batch_size=bs, drop_last=True, pin_memory=True, sampler=sampler, num_workers=num_workers)

def train_loop(H, data_train, data_valid, preprocess_fn, vae, ema_vae, logprint,
               starting_epoch, iterate):
    optimizer, scheduler = load_opt(H, vae, logprint,
                                    init_cond_from_uncond=H.load_pretrained)

    viz_batch_original, viz_batch_processed = get_sample_for_visualization(data_valid, preprocess_fn, H.num_images_visualize, H.dataset)
    early_evals = set([1] + [2 ** exp for exp in range(3, 14)])
    stats = []
    iters_since_starting = 0
    H.ema_rate = torch.as_tensor(H.ema_rate).cuda()
    for epoch in range(starting_epoch, H.num_epochs):
        for epoch_iter, x in enumerate(loader(H, data_train, is_train=True, epoch=epoch)):
            if epoch_iter > 0 and H.rank == 0:
                wandb.log({'iteration': iterate}, commit=True)
            data_input, target = preprocess_fn(x)
            training_stats = training_step(H, data_input, target, vae, ema_vae, optimizer, iterate)
            stats.append(training_stats)
            scheduler.step()

            if H.no_ema:
                ema_vae = vae.module if isinstance(vae, DistributedDataParallel) else vae

            # log losses
            if iterate % H.iters_per_log == 0 or (iters_since_starting in early_evals):
                if H.rank == 0:
                    wandb.log(dict(epoch=epoch, **accumulate_stats(stats, H.iters_per_log)), commit=False)
            if iterate % 10000 == 0 or (iters_since_starting in early_evals):
                logprint(model=H.desc, type='train_loss', lr=scheduler.get_last_lr()[0], epoch=epoch, step=iterate, **accumulate_stats(stats, H.iters_per_log))

            # log images
            if iterate % H.iters_per_images == 0 or (iters_since_starting in early_evals and H.dataset != 'ffhq_1024') and H.rank == 0:
                log_images(H, ema_vae, viz_batch_original, viz_batch_processed)

            # save checkpoint
            iterate += 1
            iters_since_starting += 1
            if iterate % H.iters_per_save == 0 and H.rank == 0:
                if np.isfinite(stats[-1]['elbo']):
                    logprint(model=H.desc, type='train_loss', epoch=epoch, step=iterate, **accumulate_stats(stats, H.iters_per_log))
                    fp = os.path.join(H.save_dir, 'latest')
                    logprint(f'Saving model@ {iterate} to {fp}')
                    save_model(fp, vae, ema_vae, optimizer, H, create_dir=False)
                save_model(os.path.join(H.save_dir, f'iter-{iterate}'), vae, ema_vae, optimizer, H, create_dir=True)
                wandb.log(dict(epoch=epoch, last_save=iterate), commit=False)

            if H.num_iters is not None and iterate >= H.num_iters:
                assert H.num_epochs == 1
                break

        # compute FID score each epoch
        if H.fid_samples is not None and H.rank == 0:
            start_fid = time.time()
            fid_scores = fid(H, data_valid, ema_vae, iterate=iterate, mode='valid', N=H.fid_samples, preprocess_fn=preprocess_fn, fix_obs=True)
            wandb.log({**fid_scores, 'fid_time': time.time()-start_fid}, commit=False)
            #fid_scores_to_uncond = fid(H, data_valid, ema_vae, iterate=iterate, mode='valid', N=H.fid_samples, preprocess_fn=preprocess_fn, fix_obs=True, compare_to='unconditional')
            #wandb.log({k+'_to_uncond': v for k, v in fid_scores.items()}, commit=False)

        if epoch % H.epochs_per_eval == 0:
            valid_stats = evaluate(H, ema_vae, data_valid, preprocess_fn)
            logprint(model=H.desc, type='eval_loss', epoch=epoch, step=iterate, **valid_stats)
            if H.rank == 0:
                valid_stats = {f'valid-{k}': v for k, v in valid_stats.items()}
                wandb.log(valid_stats, commit=False)

        if H.rank == 0:
            wandb.log({'iteration': iterate}, commit=True)


def evaluate(H, ema_vae, data_valid, preprocess_fn):
    stats_valid = []
    for i, x in enumerate(loader(H, data_valid, is_train=False)):
        data_input, target = preprocess_fn(x)
        stats_valid.append(eval_step(H, data_input, target, ema_vae, i=i))
    vals = [a['elbo'] for a in stats_valid]
    finites = np.array(vals)[np.isfinite(vals)]
    stats = dict(n_batches=len(vals), filtered_elbo=np.mean(finites), **{k: np.mean([a[k] for a in stats_valid]) for k in stats_valid[-1]})
    return stats


def log_reconstructions(H, ema_vae, first_latents_from, last_latents_from,
                        viz_batch_original, caption, part_obs=None,
                        full_activations=None, part_activations=None,
                        only_top_level=False, n_upper_samples=1,
                        n_lower_samples=1, lower_t=0.1):

    zss = []
    for _ in range(n_upper_samples):
        _, stats = ema_vae.decoder.run(sample_from=first_latents_from,
                                       full_activations=full_activations,
                                       part_activations=part_activations,
                                       get_ents=H.plot_ent, get_latents=True)
        zs = [s['z'].cuda().clone() for s in stats]
        zss.append(zs)

    reconstructions = [viz_batch_original.numpy()]
    if part_obs is not None:
        # masked = viz_batch_original * mask.cpu()
        if H.conditioning == 'foveal':
            masked = visualise_foveal(H, part_obs, unnormalise=False)
        else:
            masked = enforce_obs(H, viz_batch_original.numpy()*0., part_obs)
        reconstructions.append(masked)

    if only_top_level:
        lv_points = np.array([int(only_top_level),])
    else:
        lv_points = np.floor(np.linspace(0, 1, H.num_variables_visualize + 2) * len(zs)).astype(int)[1:-1]
    lv_points = np.tile(np.repeat(lv_points, n_lower_samples), n_upper_samples)
    upper_indices = np.repeat(np.arange(n_upper_samples), (1 if only_top_level else H.num_variables_visualize)*n_lower_samples)

    for i, level in zip(upper_indices, lv_points):
        px_z, _ = ema_vae.decoder.run(sample_from=last_latents_from,
                                      full_activations=full_activations,
                                      part_activations=part_activations,
                                      manual_latents=zss[i][:level], t=lower_t)
        reconstructions.append(ema_vae.decoder.out_net.sample(px_z))
    reconstructions = np.array(reconstructions)
    for col in range(min(H.num_reconstructions_visualize, reconstructions.shape[1])):
        recon = reconstructions[:, col]
        combined = np.concatenate(list(recon), axis=1)
        name = f'{caption} {col}'
        wandb.log({name: wandb.Image(combined, caption=name)}, commit=False)

    return stats

@rng_decorator(0)
@torch.no_grad()
def log_images(H, ema_vae, viz_batch_original, viz_batch_processed):
    if H.rank != 0:
        return

    full_activations = ema_vae.encoder(viz_batch_processed)
    if H.conditional:
        with RNG(H.viz_seed):
            viz_batch_masked = sample_part_images(H, viz_batch_processed)
        with RNG(H.viz_seed):
            unnormed_masked = sample_part_images(H, viz_batch_original.float())
        part_activations = ema_vae.part_encoder(viz_batch_masked)
    else:
        part_activations = None

    stats = log_reconstructions(H, ema_vae, 'full', 'prior',
                                viz_batch_original, caption='Full then prior',
                                full_activations=full_activations,
                                part_activations=part_activations)
    if H.conditional:
        _ = log_reconstructions(H, ema_vae, 'part', 'prior',
                                viz_batch_original, caption='Part then prior',
                                part_obs=unnormed_masked,
                                full_activations=full_activations,
                                part_activations=part_activations)
        if H.partial_encoder_flow_layers > 0:
            _ = log_reconstructions(H, ema_vae, 'part', 'prior',
                                    viz_batch_original, caption='Conditional top\
                                    level latents then prior.', part_obs=unnormed_masked,
                                    full_activations=full_activations,
                                    part_activations=part_activations, lower_t=1.,
                                    only_top_level=H.partial_encoder_flow_layers,
                                    n_lower_samples=2, n_upper_samples=3)

        if H.plot_ent:
            for img_i in range(H.num_reconstructions_visualize):
                fig, axes = plt.subplots(nrows=2, ncols=len(stats), figsize=(8, 1))
                fig.suptitle(f'Reduction in entropy for image {img_i} relative to prior')
                for i, name in enumerate(['part_enc', 'full_enc']):
                    axes[i, 0].set_ylabel(name)
                    for j, layer in enumerate(stats):
                        ents = (layer['ents'][i] - layer['ents'][-1])
                        ents = torch.nn.functional.interpolate(ents.unsqueeze(1), size=(H.image_size, H.image_size)).squeeze(1)
                        pcm = axes[i, j].imshow(ents.detach().cpu().numpy()[img_i],
                                                interpolation='none', vmin=-20, vmax=20, cmap='seismic')
                        #axes[i, j].axis('off')
                        axes[i, j].set_xticks([])
                        axes[i, j].set_yticks([])
                plt.subplots_adjust(left=0, bottom=0.25, right=1, top=0.85, wspace=0.1, hspace=0.1)
                cbar_ax = fig.add_axes([0.09, 0.2, 0.84, 0.06])
                fig.colorbar(pcm, cax=cbar_ax, orientation='horizontal')
                wandb.log({f'ents-{img_i}': fig}, commit=False)

        if H.conditional:
            for t in [1.0, 0.7, 0.9, 0.8][:H.num_temperatures_visualize]:

                all_samples = [[] for _ in range(viz_batch_original.shape[0])]
                for _ in range(H.num_samples_visualize):
                    sample_px_z, _ = ema_vae.decoder.run(sample_from='part', part_activations=part_activations)
                    sample_batch = ema_vae.decoder.out_net.sample(sample_px_z)
                    for i, sample in enumerate(sample_batch):
                        all_samples[i].append(sample)

                if H.conditioning == 'foveal':
                    obses = visualise_foveal(H, unnormed_masked, unnormalise=False)
                else:
                    obses = enforce_obs(H, viz_batch_original.numpy()*0., unnormed_masked)   # viz_batch_original[i] * mask[i].cpu().numpy()
                for i, samples in enumerate(all_samples):
                    final = np.concatenate([obses[i]] + samples, axis=1)
                    caption = f"Samples {i} T={t}"
                    wandb.log({caption: wandb.Image(final, caption=caption)}, commit=False)

    if H.train_encoder_decoder != "" or not H.logged_unconditional:
        # log unconditional samples
        uncond_px_z, _ = ema_vae.decoder.run(sample_from='prior', n=10)
        uncond_samples = ema_vae.decoder.out_net.sample(uncond_px_z)
        uncond_samples = np.concatenate(list(uncond_samples), axis=1)  # put images side-by-side
        caption = 'Unconditional samples'
        wandb.log({caption : wandb.Image(uncond_samples, caption=caption)}, commit=False)
        H.logged_unconditional = True
    plt.close("all")


def run_test_eval(H, ema_vae, data_test, preprocess_fn, logprint):
    print('evaluating')
    stats = evaluate(H, ema_vae, data_test, preprocess_fn)
    print('test results')
    for k in stats:
        print(k, stats[k])
    logprint(type='test_loss', **stats)


def main():
    H, logprint = set_up_hyperparams()
    H, data_train, data_valid_or_test, preprocess_fn = set_up_data(H)

    PROJECT_NAME = 'deep-image-completers'

    H.resuming = H.wandb_id is not None

    # wandb things
    if H.rank == 0:
        wandb.init(project=PROJECT_NAME, entity=os.environ['WANDB_ENTITY'],
                config=H, tags=H.tags, id=H.wandb_id, resume=H.resuming)
        H.wandb_id = wandb.run.id

    if H.resuming:
        api = wandb.Api()
        run = api.run(f'{os.environ["WANDB_ENTITY"]}/{PROJECT_NAME}/{H.wandb_id}')
        save_steps = [r for r in run.scan_history() if 'last_save' in r]
        last_save = save_steps[-1]
        cur_iters = last_save['iteration']
        cur_epoch = last_save['epoch']
    else:
        cur_iters = 0
        cur_epoch = 0

    fresh_weights = H.pretrained_load_dir is None and not H.resuming
    H.load_pretrained = H.pretrained_load_dir is not None and not H.resuming
    H.logged_unconditional = False
    if H.load_pretrained:
        vae, ema_vae = load_vaes(H, logprint, init_cond_from_uncond=True)
    else:
        vae, ema_vae = load_vaes(H, logprint, init_cond_from_uncond=False)

    if H.train_encoder_decoder != "all":
        # Freeze weights of the unconditional parts of the VAE.
        for name, param in vae.named_parameters():
            if 'part_encoder' not in name and 'part_enc' not in name and 'enc_flow' not in name and 'psi_enc' not in name:
                if H.train_encoder_decoder == "":
                    param.requires_grad = False
                elif H.train_encoder_decoder == 'slightly':
                    param.requires_grad = ('decoder.out_net.' in name)
                else:
                    raise NotImplementedError

    if H.no_ema:
        assert H.ema_rate == 0
    set_seed_if_new(H)
    if H.rank == 0:
        setup_save_dirs(H)
        n_params = sum([p.numel() for p in vae.parameters()])
        n_params_learnable = sum([p.numel() for p in vae.parameters() if p.requires_grad])
        logprint(n_params=f"{n_params:,}", n_params_learnable=f'{n_params_learnable:,}')
        wandb.log({"n_params": n_params,
                   "n_params-learnable": n_params_learnable})
    if H.test_eval:
        run_test_eval(H, ema_vae, data_valid_or_test, preprocess_fn, logprint)
    else:
        train_loop(H, data_train, data_valid_or_test, preprocess_fn, vae, ema_vae, logprint,
                   starting_epoch=cur_epoch, iterate=cur_iters)


if __name__ == "__main__":
    main()


==> code/train_helpers.py <==
import torch
import numpy as np
import socket
import argparse
import os
from functools import partial
if 'NO_MPI' not in os.environ:
    from mpi4py import MPI
import json
import subprocess
from hps import Hyperparams, parse_args_and_update_hparams, add_vae_arguments
from utils import (logger,
                   local_mpi_rank,
                   mpi_size,
                   maybe_download,
                   mpi_rank)
from data import mkdir_p
from contextlib import contextmanager
import torch.distributed as dist
from torch.optim import AdamW as BasicAdamW
from vae import VAE, ConditionalVAE
from torch.nn.parallel.distributed import DistributedDataParallel
from torch.nn import DataParallel


def update_ema(vae, ema_vae, ema_rate):
    for p1, p2 in zip(vae.parameters(), ema_vae.parameters()):
        p2.data.mul_(ema_rate)
        p2.data.add_(p1.data * (1 - ema_rate))


def save_model(path, vae, ema_vae, optimizer, H, create_dir):
    if create_dir:
        if os.path.exists(path):
            print('\n\n WARNING: path already exists. perhaps restarting after interrupted save. \n')
        else:
            os.mkdir(path)
    torch.save(vae.state_dict(), os.path.join(path, 'model.th'))
    torch.save(ema_vae.state_dict(), os.path.join(path, 'model-ema.th'))
    torch.save(optimizer.state_dict(), os.path.join(path, 'opt.th'))
    torch.save(dict(H), os.path.join(path, 'config.th'))


def accumulate_stats(stats, frequency):
    z = {}
    for k in stats[-1]:
        if k in ['distortion_nans', 'rate_nans', 'skipped_updates', 'gcskip']:
            z[k] = np.sum([a[k] for a in stats[-frequency:]])
        elif k == 'grad_norm':
            vals = [a[k] for a in stats[-frequency:]]
            finites = np.array(vals)[np.isfinite(vals)]
            if len(finites) == 0:
                z[k] = 0.0
            else:
                z[k] = np.max(finites)
        elif k == 'elbo':
            vals = [a[k] for a in stats[-frequency:]]
            finites = np.array(vals)[np.isfinite(vals)]
            z['elbo'] = np.mean(vals)
            z['elbo_filtered'] = np.mean(finites)
        elif k == 'iter_time':
            z[k] = stats[-1][k] if len(stats) < frequency else np.mean([a[k] for a in stats[-frequency:]])
        else:
            z[k] = np.mean([a[k] for a in stats[-frequency:] if k in a])
    return z


def linear_warmup(warmup_iters):
    def f(iteration):
        return 1.0 if iteration > warmup_iters else iteration / warmup_iters
    return f


def setup_mpi(H):
    H.mpi_size = mpi_size()
    H.local_rank = local_mpi_rank()
    H.rank = mpi_rank()
    if 'NO_MPI' not in os.environ:
        os.environ["MASTER_ADDR"] = MPI.COMM_WORLD.bcast(socket.gethostname(), root=0)
        os.environ["MASTER_PORT"] = str(H.port) if H.port is not None else str(np.random.randint(29500, 29999))
        os.environ["RANK"] = str(H.rank)
        os.environ["WORLD_SIZE"] = str(H.mpi_size)
        # os.environ["NCCL_LL_THRESHOLD"] = "0"
        torch.cuda.set_device(H.local_rank)
        dist.init_process_group(backend='nccl', init_method=f"env://")


def distributed_maybe_download(path, local_rank, mpi_size):
    if not path.startswith('gs://'):
        return path
    filename = path[5:].replace('/', '-')
    with first_rank_first(local_rank, mpi_size):
        fp = maybe_download(path, filename)
    return fp


@contextmanager
def first_rank_first(local_rank, mpi_size):
    if mpi_size > 1 and local_rank > 0:
        dist.barrier()

    try:
        yield
    finally:
        if mpi_size > 1 and local_rank == 0:
            dist.barrier()


def setup_save_dirs(H):
    H.save_dir = os.path.join(H.save_dir, H.wandb_id)
    mkdir_p(H.save_dir)
    mkdir_p(os.path.join(H.save_dir, 'latest'))
    H.logdir = os.path.join(H.save_dir, 'log')

    if H.resuming:
        if H.ckpt_load_dir is None:
            H.ckpt_load_dir = os.path.join(H.save_dir, 'latest')
        else:
            print(f'Using provided ckpt_load_dir {H.ckpt_load_dir}.')
    elif H.ckpt_load_dir is not None:
        print(f"Warning: not resuming but loading from checkpoint at {H.ckpt_load_dir}")


def set_up_hyperparams(s=None):
    H = Hyperparams()
    parser = argparse.ArgumentParser()
    parser = add_vae_arguments(parser)
    parse_args_and_update_hparams(H, parser, s=s)
    setup_mpi(H)
    logprint = logger(None)  # H.logdir)
    for i, k in enumerate(sorted(H)):
        logprint(type='hparam', key=k, value=H[k])
    logprint('training model', H.desc, 'on', H.dataset)
    return H, logprint

def set_seed_if_new(H):
    if H.resuming:
        return
    np.random.seed(H.seed)
    torch.manual_seed(H.seed)
    torch.cuda.manual_seed(H.seed)


def restore_params(H, model, path, local_rank, mpi_size, map_ddp=True, map_cpu=False):
    state_dict = torch.load(distributed_maybe_download(path, local_rank, mpi_size), map_location='cpu' if map_cpu else None)
    if map_ddp:
        new_state_dict = {}
        l = len('module.')
        for k in state_dict:
            if k.startswith('module.'):
                new_state_dict[k[l:]] = state_dict[k]
            else:
                new_state_dict[k] = state_dict[k]
        state_dict = new_state_dict
    make_part_encoder_initialisation(H, state_dict)
    try:
        model.load_state_dict(state_dict)
    except RuntimeError:
        print('\nKeys missing from state dict. Ensure this is intentional.\n')
        model.load_state_dict(state_dict, strict=False)


def restore_log(path, local_rank, mpi_size):
    loaded = [json.loads(l) for l in open(distributed_maybe_download(path, local_rank, mpi_size))]
    try:
        cur_eval_loss = min([z['elbo'] for z in loaded if 'type' in z and z['type'] == 'eval_loss'])
    except ValueError:
        cur_eval_loss = float('inf')
    starting_epoch = max([z['epoch'] for z in loaded if 'type' in z and z['type'] == 'train_loss'])
    iterate = max([z['step'] for z in loaded if 'type' in z and z['type'] == 'train_loss'])
    return cur_eval_loss, iterate, starting_epoch


def make_part_encoder_initialisation(H, state_dict):
    if (H.pretrained_partial_encoder == "") or (not H.init_cond_from_uncond):
        return
    for k in list(state_dict.keys()):
        ks = k.split('.')
        if ks[0] == 'encoder':
            new_k = '.'.join(['part_encoder'] + ks[1:])
            if k == 'encoder.in_conv.weight':
                # add extra input channel
                v = state_dict[k]
                v = torch.cat([v, torch.zeros_like(v[:, :1])], dim=1)
            else:
                v = state_dict[k]
            state_dict[new_k] = v
        elif (H.pretrained_partial_encoder == "all") and (ks[0] == 'decoder' and len(ks) >= 4 and ks[3] == 'enc'):
            new_k = k.replace('enc', 'part_enc')
            state_dict[new_k] = state_dict[k]
        else:
            continue


def load_vaes(H, logprint, init_cond_from_uncond=False):
    print('loading vaes', init_cond_from_uncond)
    H.init_cond_from_uncond = init_cond_from_uncond
    if init_cond_from_uncond:
        load_dir = H.pretrained_load_dir
    else:
        load_dir = H.ckpt_load_dir
    VAE_type = ConditionalVAE if H.conditional else VAE
    vae = VAE_type(H)
    if load_dir is not None:
        if init_cond_from_uncond:
            # use pretrained model with ema
            vae_path = os.path.join(load_dir, 'model-ema.th')
        else:
            vae_path = os.path.join(load_dir, 'model.th')
        logprint(f'Restoring vae from {vae_path}')
        restore_params(H, vae, vae_path, map_cpu=True, local_rank=H.local_rank, mpi_size=H.mpi_size)

    ema_vae = VAE_type(H)
    if load_dir is not None:
        ema_path = os.path.join(load_dir, 'model-ema.th')
        print(ema_path)
        logprint(f'Restoring ema vae from {ema_path}')
        restore_params(H, ema_vae, ema_path, map_cpu=True, local_rank=H.local_rank, mpi_size=H.mpi_size)
    else:
        ema_vae.load_state_dict(vae.state_dict())
    ema_vae.requires_grad_(False)

    vae = vae.cuda(H.local_rank)
    ema_vae = ema_vae.cuda(H.local_rank)

    if "NO_MPI" not in os.environ:
        vae = DistributedDataParallel(vae, device_ids=[H.local_rank], output_device=H.local_rank, find_unused_parameters=True)  # ideally would not need find_unused_parameters
    if len(list(vae.named_parameters())) != len(list(vae.parameters())):
        raise ValueError('Some params are not named. Please name all params.')
    total_params = 0
    for name, p in vae.named_parameters():
        total_params += np.prod(p.shape)
    logprint(total_params=total_params, readable=f'{total_params:,}')
    return vae, ema_vae


def load_opt(H, vae, logprint, init_cond_from_uncond=False):
    optim_type = BasicAdamW# if 'NO_MPI' in os.environ else AdamW
    optimizer = optim_type([p for p in vae.parameters() if p.requires_grad], weight_decay=H.wd, lr=H.lr, betas=(H.adam_beta1, H.adam_beta2))
    scheduler = torch.optim.lr_scheduler.LambdaLR(optimizer, lr_lambda=linear_warmup(H.warmup_iters))

    if init_cond_from_uncond:
        load_dir = H.pretrained_load_dir
        assert load_dir is not None
        return optimizer, scheduler
    else:
        load_dir = H.ckpt_load_dir

    if load_dir is not None and not H.not_load_opt:
        opt_path = os.path.join(load_dir, 'opt.th')
        print(f'Restoring opt from {opt_path}.')
        optimizer.load_state_dict(
            torch.load(distributed_maybe_download(opt_path, H.local_rank, H.mpi_size), map_location='cpu'))
    return optimizer, scheduler


==> code/utils.py <==
import os
if 'NO_MPI' not in os.environ:
    from mpi4py import MPI
import json
import tempfile
import numpy as np
import torch
import random
import time
import subprocess
import torch.distributed as dist


def allreduce(x, average):
    if mpi_size() > 1:
        dist.all_reduce(x, dist.ReduceOp.SUM)
    return x / mpi_size() if average else x


def get_cpu_stats_over_ranks(stat_dict):
    keys = sorted(stat_dict.keys())
    allreduced = allreduce(torch.stack([torch.as_tensor(stat_dict[k]).detach().cuda().float() for k in keys]), average=True).cpu()
    return {k: allreduced[i].item() for (i, k) in enumerate(keys)}


class Hyperparams(dict):
    def __getattr__(self, attr):
        try:
            return self[attr]
        except KeyError:
            return None

    def __setattr__(self, attr, value):
        self[attr] = value


def logger(log_prefix):
    'Prints the arguments out to stdout, .txt, and .jsonl files'

    def log(*args, pprint=False, **kwargs):
        if mpi_rank() != 0:
            return
        t = time.ctime()
        argdict = {'time': t}
        if len(args) > 0:
            argdict['message'] = ' '.join([str(x) for x in args])
        argdict.update(kwargs)

        txt_str = []
        args_iter = sorted(argdict) if pprint else argdict
        for k in args_iter:
            val = argdict[k]
            if isinstance(val, np.ndarray):
                val = val.tolist()
            elif isinstance(val, np.integer):
                val = int(val)
            elif isinstance(val, np.floating):
                val = float(val)
            argdict[k] = val
            if isinstance(val, float):
                val = f'{val:.5f}'
            txt_str.append(f'{k}: {val}')
        txt_str = ', '.join(txt_str)

        if pprint:
            json_str = json.dumps(argdict, sort_keys=True)
            txt_str = json.dumps(argdict, sort_keys=True, indent=4)
        else:
            json_str = json.dumps(argdict)

        print(txt_str, flush=True)

    return log


def maybe_download(path, filename=None):
    '''If a path is a gsutil path, download it and return the local link,
    otherwise return link'''
    if not path.startswith('gs://'):
        return path
    if filename:
        local_dest = f'/tmp/'
        out_path = f'/tmp/{filename}'
        if os.path.isfile(out_path):
            return out_path
        subprocess.check_output(['gsutil', '-m', 'cp', '-R', path, out_path])
        return out_path
    else:
        local_dest = tempfile.mkstemp()[1]
        subprocess.check_output(['gsutil', '-m', 'cp', path, local_dest])
    return local_dest


def upload_to_gcp(from_path, to_path, is_async=False):
    if is_async:
        cmd = f'bash -exec -c "gsutil -m rsync -r {from_path} {to_path}"&'
        subprocess.call(cmd, shell=True, stderr=subprocess.DEVNULL)
    else:
        subprocess.check_output(['gsutil', '-m', 'rsync', from_path, to_path])


def backup_files(save_dir, save_dir_gcp, path=None):
    if mpi_rank() == 0:
        if not path:
            print(f'Backing up {save_dir} to {save_dir_gcp}',
                  'Will execute silently in another thread')
            upload_to_gcp(save_dir, save_dir_gcp, is_async=True)
        else:
            upload_to_gcp(path, save_dir_gcp, is_async=True)


def tile_images(images, d1=4, d2=4, border=1):
    id1, id2, c = images[0].shape
    out = np.ones([d1 * id1 + border * (d1 + 1),
                   d2 * id2 + border * (d2 + 1),
                   c], dtype=np.uint8)
    out *= 255
    if len(images) != d1 * d2:
        raise ValueError('Wrong num of images')
    for imgnum, im in enumerate(images):
        num_d1 = imgnum // d2
        num_d2 = imgnum % d2
        start_d1 = num_d1 * id1 + border * (num_d1 + 1)
        start_d2 = num_d2 * id2 + border * (num_d2 + 1)
        out[start_d1:start_d1 + id1, start_d2:start_d2 + id2, :] = im
    return out


def mpi_size():
    if 'NO_MPI' not in os.environ:
        return MPI.COMM_WORLD.Get_size()
    else:
        return 1

def mpi_rank():
    if 'NO_MPI' not in os.environ:
        return MPI.COMM_WORLD.Get_rank()
    else:
        return 0

def num_nodes():
    nn = mpi_size()
    if nn % 8 == 0:
        return nn // 8
    return nn // 8 + 1


def gpus_per_node():
    size = mpi_size()
    if size > 1:
        return max(size // num_nodes(), 1)
    return 1


def local_mpi_rank():
    return mpi_rank() % gpus_per_node()

# RNG --------------------------------------------------

def set_random_seed(seed):
    random.seed(seed)
    torch.manual_seed(seed+1)
    torch.cuda.manual_seed_all(seed+2)
    np.random.seed(seed+3)

def get_random_state():
    return {
        "python": random.getstate(),
        "torch": torch.get_rng_state(),
        "cuda": torch.cuda.get_rng_state_all(),
        "numpy": np.random.get_state()
    }

def set_random_state(state):
    random.setstate(state["python"])
    torch.set_rng_state(state["torch"])
    torch.cuda.set_rng_state_all(state["cuda"])
    np.random.set_state(state["numpy"])


class RNG():

    def __init__(self, seed=None, state=None):

        self.state = get_random_state()
        with self:
            if seed is not None:
                set_random_seed(seed)
            elif state is not None:
                set_random_state(state)

    def __enter__(self):
        self.external_state = get_random_state()
        set_random_state(self.state)

    def __exit__(self, *args):
        self.state = get_random_state()
        set_random_state(self.external_state)

    def get_state(self):
        return self.state

    def set_state(self, state):
        self.state = state


class rng_decorator():

    def __init__(self, seed):
        self.seed = seed

    def __call__(self, f):

        def wrapped_f(*args, **kwargs):
            with RNG(self.seed):
                return f(*args, **kwargs)

        return wrapped_f


==> code/vae.py <==
import torch
from torch import nn
from torch.nn import functional as F
from torch.nn.modules.activation import ReLU
from vae_helpers import HModule, get_1x1, get_3x3, DmolNet, draw_gaussian_diag_samples, gaussian_analytical_kl, gaussian_log_prob, dclamp
from collections import defaultdict
import numpy as np
import itertools
import wandb
from flows import ConditionalFlow


class Block(nn.Module):
    def __init__(self, in_width, middle_width, out_width, down_rate=None, residual=False, use_3x3=True, zero_last=False):
        super().__init__()
        self.down_rate = down_rate
        self.residual = residual
        self.c1 = get_1x1(in_width, middle_width)
        self.c2 = get_3x3(middle_width, middle_width) if use_3x3 else get_1x1(middle_width, middle_width)
        self.c3 = get_3x3(middle_width, middle_width) if use_3x3 else get_1x1(middle_width, middle_width)
        self.c4 = get_1x1(middle_width, out_width, zero_weights=zero_last)

    def forward(self, x):
        xhat = self.c1(F.gelu(x))
        xhat = self.c2(F.gelu(xhat))
        xhat = self.c3(F.gelu(xhat))
        xhat = self.c4(F.gelu(xhat))
        out = x + xhat if self.residual else xhat
        if self.down_rate is not None:
            out = F.avg_pool2d(out, kernel_size=self.down_rate, stride=self.down_rate)
        return out


def parse_layer_string(s):
    layers = []
    for ss in s.split(','):
        if 'x' in ss:
            res, num = ss.split('x')
            count = int(num)
            layers += [(int(res), None) for _ in range(count)]
        elif 'm' in ss:
            res, mixin = [int(a) for a in ss.split('m')]
            layers.append((res, mixin))
        elif 'd' in ss:
            res, down_rate = [int(a) for a in ss.split('d')]
            layers.append((res, down_rate))
        else:
            res = int(ss)
            layers.append((res, None))
    return layers


def pad_channels(t, width):
    d1, d2, d3, d4 = t.shape
    empty = torch.zeros(d1, width, d3, d4, device=t.device)
    empty[:, :d2, :, :] = t
    return empty


def get_width_settings(width, s):
    mapping = defaultdict(lambda: width)
    if s:
        s = s.split(',')
        for ss in s:
            k, v = ss.split(':')
            mapping[int(k)] = int(v)
    return mapping


class Encoder(HModule):
    def build(self):
        H = self.H
        self.in_conv = get_3x3(H.image_channels, H.width)
        self.widths = get_width_settings(H.width, H.custom_width_str)
        enc_blocks = []
        blockstr = parse_layer_string(H.enc_blocks)
        for res, down_rate in blockstr:
            use_3x3 = res > 2  # Don't use 3x3s for 1x1, 2x2 patches
            enc_blocks.append(Block(self.widths[res], int(self.widths[res] * H.bottleneck_multiple), self.widths[res], down_rate=down_rate, residual=True, use_3x3=use_3x3))
        n_blocks = len(blockstr)
        for b in enc_blocks:
            b.c4.weight.data *= np.sqrt(1 / n_blocks)
        self.enc_blocks = nn.ModuleList(enc_blocks)

    def forward(self, x):
        x = x.permute(0, 3, 1, 2).contiguous()
        x = self.in_conv(x)
        activations = {}
        activations[x.shape[2]] = x
        for block in self.enc_blocks:
            x = block(x)
            res = x.shape[2]
            x = x if x.shape[1] == self.widths[res] else pad_channels(x, self.widths[res])
            activations[res] = x
        return activations


class DecBlock(nn.Module):
    def __init__(self, H, res, mixin, n_blocks, use_flow_enc, sivi_k=None, psi_dim=None):
        super().__init__()
        self.base = res
        self.mixin = mixin
        self.H = H
        self.widths = get_width_settings(H.width, H.custom_width_str)
        width = self.widths[res]
        use_3x3 = res > 2
        cond_width = int(width * H.bottleneck_multiple)
        self.zdim = H.zdim
        self.enc = Block(width * 2, cond_width, H.zdim * 2, residual=False, use_3x3=use_3x3)  # encoder that takes full image
        self.use_flow_enc = use_flow_enc
        if self.use_flow_enc:
            self.enc_flow = ConditionalFlow(H.zdim, H.zdim * 2)

        #self.iwae = iwae
        self.sivi_k = sivi_k
        self.psi_dim = psi_dim
        if self.sivi_k is None:
            self.part_enc = Block(width * 2, cond_width, H.zdim * 2, residual=False, use_3x3=use_3x3)
        else:
            assert self.psi_dim is not None
            self.psi_enc = Block(width * 2 + self.psi_dim, cond_width, self.psi_dim, residual=False, use_3x3=use_3x3)
            self.part_enc = Block(width * 2 + self.psi_dim, cond_width, H.zdim * 2, residual=False, use_3x3=use_3x3)

        # still need for prior if H is conditional, as it includes part of decoder architecture
        self.prior = Block(width, cond_width, H.zdim * 2 + width,
                           residual=False, use_3x3=use_3x3, zero_last=True)
        self.z_proj = get_1x1(H.zdim, width)
        self.z_proj.weight.data *= np.sqrt(1 / n_blocks)
        self.resnet = Block(width, cond_width, width, residual=True, use_3x3=use_3x3)
        self.resnet.c4.weight.data *= np.sqrt(1 / n_blocks)

        ## Assertions
        assert not (self.sivi_k is not None and self.use_flow_enc==True)

    def z_fn(self, x):
        return self.z_proj(x)

    def new_sample(self, x, sample_from=None, part_acts=None, full_acts=None, t=None, lvs=None, get_kl=None, get_ents=False):
        feats = self.prior(x)
        priorm, priorv, xpp = feats[:, :self.zdim, ...], feats[:, self.zdim:self.zdim * 2, ...], feats[:, self.zdim * 2:, ...]
        if part_acts is not None:
            if self.sivi_k is None:
                part_params = self.part_enc(torch.cat([x, part_acts], dim=1))
            else:
                psi = torch.randn(x.shape[0], self.psi_dim, *x.shape[2:]).to(x.device)
                psi = self.psi_enc(torch.cat([x, part_acts, psi], dim=1))
                part_params = self.part_enc(torch.cat([x, part_acts, psi], dim=1))
        if full_acts is not None:
            fullm, fullv = self.enc(torch.cat([x, full_acts], dim=1)).chunk(2, dim=1)

        # sampling
        t = torch.tensor(t if t is not None else 1)
        if sample_from == 'fixed':
            z = lvs
        elif sample_from == 'prior':
            z = draw_gaussian_diag_samples(priorm, priorv, t)
        elif sample_from == 'part':
            if self.use_flow_enc:
                z = self.enc_flow.sample_trailing_dims(part_params)
            else:
                z = draw_gaussian_diag_samples(*part_params.chunk(2, dim=1), t)
        elif sample_from == 'full':
            z = draw_gaussian_diag_samples(fullm, fullv, t)
        else:
            raise Exception(f"Invalid sample_from, {sample_from}.")

        # compute something - we may want kl of full-prior or full-part or prior-part
        def kl_gaussian_flow(m, logs, flow_params):
            entropy_gaussian = logs + 0.5 * np.log(2*np.pi*np.e)
            # MC estimate of expectation over Gaussian of log flow density
            add_sample_dim = lambda x: x.unsqueeze(-1).expand(*x.shape, self.H.flow_kl_samples)
            samples = draw_gaussian_diag_samples(add_sample_dim(m), add_sample_dim(logs))
            lp = self.enc_flow.log_prob_trailing_dims(samples, add_sample_dim(flow_params))
            exp_lp = lp.mean(dim=-1)
            exp_lp = exp_lp.unsqueeze(1).expand(-1, self.enc_flow.input_size, -1, -1) / self.enc_flow.input_size  # expected to have a channel dimension so add dim and divide to keep sum constant
            return (-entropy_gaussian - exp_lp)
        def kl_flow_gaussian(m, logs, flow_params):
            add_sample_dim = lambda x: x.unsqueeze(-1).expand(*x.shape, self.H.flow_kl_samples)
            samples, flow_lp = self.enc_flow.sample_trailing_dims(add_sample_dim(flow_params), return_logprob=True)
            gaussian_lp = gaussian_log_prob(samples, add_sample_dim(m), add_sample_dim(logs))
            flow_lp = flow_lp.unsqueeze(1).expand(-1, self.enc_flow.input_size, -1, -1, -1) / self.enc_flow.input_size  # expected to have a channel dimension so add dim and divide to keep sum constant
            return (flow_lp - gaussian_lp).mean(dim=-1)
        def kl_sivi_bound(m, logs):
            entropy_gaussian = logs + 0.5 * np.log(2*np.pi*np.e)
            # MC estimate of expectation over Gaussian of log flow density
            n_samples = self.H.kl_mc_samples
            x_expanded = x.unsqueeze(0).expand(self.sivi_k, *x.shape)
            x_expanded = x_expanded.reshape(-1, *x_expanded.shape[2:])
            part_acts_expanded = part_acts.unsqueeze(0).expand(self.sivi_k, *part_acts.shape)
            part_acts_expanded = part_acts_expanded.reshape(-1, *part_acts_expanded.shape[2:])
            lp = 0
            for _ in range(n_samples):
                z_samples = draw_gaussian_diag_samples(m, logs)
                psi_expanded = torch.randn(self.sivi_k, x.shape[0], self.psi_dim, *x.shape[2:]).to(x.device)
                psi_expanded = psi_expanded.reshape(-1, *psi_expanded.shape[2:])
                psi_expanded = self.psi_enc(torch.cat([x_expanded, part_acts_expanded, psi_expanded], dim=1))
                part_params_expanded = self.part_enc(torch.cat([x_expanded, part_acts_expanded, psi_expanded], dim=1))
                part_params_expanded = part_params_expanded.view(self.sivi_k, part_params_expanded.shape[0] // self.sivi_k, *part_params_expanded.shape[1:])
                pm_expanded, pv_expanded = part_params_expanded.chunk(2, dim=2)
                z_expanded = z_samples.unsqueeze(0).expand(self.sivi_k, *z_samples.shape)
                sivi = gaussian_log_prob(z_expanded, pm_expanded, pv_expanded)
                sivi = sivi.sum(dim=(2, 3, 4), keepdim=True)
                sivi = torch.logsumexp(sivi, dim=0) - np.log(self.sivi_k)
                sivi = sivi.expand(m.shape) / (m.numel() / m.shape[0])
                lp  = lp + sivi / n_samples
            return (-entropy_gaussian - lp)

        if get_kl == 'full-prior':
            kl = gaussian_analytical_kl(fullm, fullv, priorm, priorv)
        elif get_kl == 'full-part':
            if self.use_flow_enc:
                kl = kl_gaussian_flow(fullm, fullv, part_params)
            elif self.sivi_k is not None:
                kl = kl_sivi_bound(fullm, fullv)
            else:
                kl = gaussian_analytical_kl(fullm, fullv, *part_params.chunk(2, dim=1))
        elif get_kl == 'noisy-full-part':
            assert self.sivi_k is None
            assert not self.use_flow_enc
            assert sample_from == 'full'
            kl = gaussian_log_prob(z, fullm, fullv) - gaussian_log_prob(z, *part_params.chunk(2, dim=1))
        elif get_kl == 'prior-part':
            assert self.sivi_k is None
            if self.use_flow_enc:
                kl = kl_gaussian_flow(priorm, priorv, part_params)
            else:
                kl = gaussian_analytical_kl(priorm, priorv, *part_params.chunk(2, dim=1))
        elif get_kl == 'part-prior':
            assert self.sivi_k is None
            if self.use_flow_enc:
                kl = kl_flow_gaussian(priorm, priorv, part_params)
            else:
                kl = gaussian_analytical_kl(*part_params.chunk(2, dim=1), priorm, priorv)
        elif get_kl == 'nll-part':
            assert self.sivi_k is None
            # return -ve log likelihood of the part encoder's distribution
            if self.use_flow_enc:
                ll = self.enc_flow.log_prob(
                    z.flatten(start_dim=1), part_params.flatten(start_dim=1))
            else:
                m, v = part_params.chunk(2, dim=1)
                if self.H.clamp_std is not None:
                    v = dclamp(v, min=self.H.clamp_std)
                ll = gaussian_log_prob(z, m, v)
            kl = -ll
        else:
            assert get_kl is None, f'Unrecognised kl, {get_kl}.'

        # Skip connection
        x = x + xpp

        returns_dict = {}
        if get_kl is not None:
            returns_dict['kl'] = kl
        if get_ents:
            def logs2ent(logs):
                return logs+0.5*np.log(2*np.pi*np.e)
            if part_acts is None:
                part_ent = 0.
            elif self.use_flow_enc:
                part_ent = self.enc_flow.entropy_trailing_dims(part_params, n_samples=100)
            elif self.sivi_k is not None:
                part_ent = 0.
            else:
                part_ent = logs2ent(list(part_params.chunk(2, dim=1))[1]).sum(dim=1)
            if part_ent is not None:
                prior_ent = logs2ent(priorv).sum(dim=1)
                full_ent = logs2ent(fullv).sum(dim=1) if full_acts is not None else 0.
                returns_dict['ents'] = (part_ent, full_ent, prior_ent) #  tuple(logs+0.2*np.log(2*np.pi*np.e) for logs in [partvm, fullvm, priorvm])
        return z, x, returns_dict

    def get_inputs(self, xs, *activationses):
        if all(acts is None for acts in activationses):
            try:
                x = xs[self.base]
            except KeyError:
                x = torch.zeros(1, self.widths[self.base], self.base, self.base,
                                device=xs[1].device)
            return (x,) + activationses
        actses = [activations[self.base] if activations is not None else None
                  for activations in activationses]
        acts = next(acts for acts in actses if acts is not None)
        try:
            x = xs[self.base]
        except KeyError:
            x = torch.zeros_like(acts)
        if acts.shape[0] != x.shape[0]:
            x = x.repeat(acts.shape[0], 1, 1, 1)
        return (x,) + tuple(actses)

    def forward(self, xs, part_activations=None, full_activations=None, get_latents=False, **kwargs):
        x, part_acts, full_acts = self.get_inputs(xs, part_activations, full_activations)
        if self.mixin is not None:
            x = x + F.interpolate(xs[self.mixin][:, :x.shape[1], ...], scale_factor=self.base // self.mixin)
        z, x, stats = self.new_sample(x=x, part_acts=part_acts, full_acts=full_acts, **kwargs)
        x = x + self.z_fn(z)
        x = self.resnet(x)
        xs[self.base] = x
        if get_latents:
            stats['z'] = z.detach()
        return xs, stats


class Decoder(HModule):

    def build(self):
        H = self.H
        resos = set()
        dec_blocks = []
        self.widths = get_width_settings(H.width, H.custom_width_str)
        blocks = parse_layer_string(H.dec_blocks)
        for idx, (res, mixin) in enumerate(blocks):
            dec_blocks.append(DecBlock(H, res, mixin, n_blocks=len(blocks),
                                       use_flow_enc=idx<H.partial_encoder_flow_layers,
                                       sivi_k=H.sivi_k if idx < H.sivi_layers else None,
                                       psi_dim=H.psi_dim))
            resos.add(res)
        self.resolutions = sorted(resos)
        self.dec_blocks = nn.ModuleList(dec_blocks)
        self.bias_xs = nn.ParameterList([nn.Parameter(torch.zeros(1, self.widths[res], res, res)) for res in self.resolutions if res <= H.no_bias_above])

        self.out_net = DmolNet(H)
        self.gain = nn.Parameter(torch.ones(1, H.width, 1, 1))
        self.bias = nn.Parameter(torch.zeros(1, H.width, 1, 1))

    def final_fn(self, x):
        return x * self.gain + self.bias


    def run(self, sample_from, get_kl=None, part_activations=None,
            full_activations=None, n=None, get_latents=False,
            manual_latents=(), t=None, get_ents=False):

        xs = {}
        stats = []
        for bias in self.bias_xs:
            xs[bias.shape[2]] = bias.repeat(1 if n is None else n, 1, 1, 1)
        for idx, (lvs, block) in enumerate(itertools.zip_longest(manual_latents, self.dec_blocks)):
            try:
                temp = t[idx]
            except TypeError:
                temp = t

            xs, block_stats = block(xs, get_kl=get_kl,
                                    part_activations=part_activations,
                                    full_activations=full_activations,
                                    sample_from=sample_from if lvs is None else
                                    'fixed', get_latents=get_latents, t=temp,
                                    lvs=lvs, get_ents=get_ents)
            stats.append(block_stats)
        xs[self.H.image_size] = self.final_fn(xs[self.H.image_size])
        return xs[self.H.image_size], stats


    def forward(self, part_activations, full_activations,
                n=None, get_latents=False, get_ents=False):
        return self.run(sample_from='full',
                        get_kl='noisy-full-part' if self.H.noisy_kl else 'full-part',
                        part_activations=part_activations,
                        full_activations=full_activations, n=None,
                        get_latents=get_latents, get_ents=get_ents)

    def forward_uncond(self, part_activations, n, t=None, y=None, get_latents=False):
        return self.run(sample_from='part', get_kl=None,
                        part_activations=part_activations, n=n, t=t,
                        get_latents=get_latents)

    def forward_manual_latents(self, part_activations, n, latents, t=None):
        output, stats = self.run(sample_from='part', part_activations=part_activations,
                                 n=n, manual_latents=latents, t=t, get_kl=None)
        return output


class VAE(HModule):
    def build(self):
        self.encoder = Encoder(self.H)
        self.decoder = Decoder(self.H)

    def forward(self, full_x, x_target):
        full_activations = self.encoder.forward(full_x)
        # px_z, stats = self.decoder.forward(NullTensorDict(full_x.shape), full_activations)
        px_z, stats = self.decoder.run(sample_from='full',
                                       get_kl='noisy-full-prior' if self.H.noisy_kl else 'full-prior',
                                       full_activations=full_activations)
        distortion_per_pixel = self.decoder.out_net.nll(px_z, x_target)
        rate_per_pixel = torch.zeros_like(distortion_per_pixel)
        ndims = np.prod(full_x.shape[1:])
        for statdict in stats:
            rate_per_pixel += statdict['kl'].sum(dim=(1, 2, 3))
        rate_per_pixel /= ndims
        elbo = distortion_per_pixel + rate_per_pixel
        return dict(elbo=elbo.sum(), distortion=distortion_per_pixel.sum(), rate=rate_per_pixel.sum(), batch_size=len(elbo))

    def forward_get_latents(self, full_x):
        full_activations = self.encoder.forward(full_x)
        _, stats = self.decoder.forward(NullTensorDict(full_x.shape), full_activations, get_latents=True)
        return stats

    def forward_uncond_samples(self, n_batch, t=None):
        px_z, _ = self.decoder.forward_uncond(NullTensorDict((n_batch,)), n_batch, t=t)
        return self.decoder.out_net.sample(px_z)

    def forward_samples_set_latents(self, n_batch, latents, t=None):
        px_z = self.decoder.forward_manual_latents(NullTensorDict((n_batch,)), n_batch, latents, t=t)
        return self.decoder.out_net.sample(px_z)


class NullTensorDict():
    def __init__(self, shape):
        self.shape = shape

    def __getitem__(self, i):
        return torch.Tensor(self.shape)


class ConditionalVAE(HModule):
    def build(self):
        self.decoder = Decoder(self.H)
        self.encoder = Encoder(self.H)
        H_ = self.H.copy()
        if self.H.conditioning in ['patches', 'patches-missing', 'blank']:
            cond_channels = self.H.image_channels + 1
        elif self.H.conditioning == 'foveal':
            cond_channels = (self.H.image_channels + 1) * len(self.H.foveal_size_fracs)
        H_.image_channels = cond_channels
        self.part_encoder = Encoder(H_)

    def encode_part_image(self, part_x):
        return self.part_encoder(part_x)

    def encode_full_image(self, images):
        return self.encoder(images)

    def kl_q_r2(self, part_x, full_x, x_target):

        full_activations = self.encode_full_image(full_x)
        part_activations = self.encode_part_image(part_x)

        px_z, stats = self.decoder.run(sample_from='part', get_kl='part-prior',
                                       part_activations=part_activations,
                                       full_activations=full_activations)
        mask = part_x[..., -1]
        distortion_per_pixel = self.decoder.out_net.nll(px_z, x_target, mask=mask)
        rate_per_pixel = torch.zeros_like(distortion_per_pixel)
        ndims = np.prod(full_x.shape[1:])
        for statdict in stats:
            rate_per_pixel += statdict['kl'].sum(dim=(1, 2, 3))
        rate_per_pixel /= ndims
        elbo = distortion_per_pixel + rate_per_pixel
        schedule_iters, start_inv_temp, final_inv_temp = self.H.likelihood_temp_schedule
        if self.iterate < schedule_iters:
            prop = self.iterate / schedule_iters
            likelihood_inv_temp = start_inv_temp ** (1-prop) * final_inv_temp ** prop
        else:
            likelihood_inv_temp = final_inv_temp
        loss = distortion_per_pixel * likelihood_inv_temp + rate_per_pixel
        return dict(loss=loss.mean(), elbo=elbo.mean(),
                    distortion=distortion_per_pixel.mean(), rate=rate_per_pixel.mean())

    def kl_r1_q(self, part_x, full_x, x_target):

        full_activations = self.encode_full_image(full_x)
        part_activations = self.encode_part_image(part_x)
        px_z, stats = self.decoder.forward(part_activations, full_activations)
        # distortion_per_pixel = self.decoder.out_net.nll(px_z, x_target)
        rate_per_pixel = 0 #torch.zeros_like(distortion_per_pixel)
        ndims = np.prod(full_x.shape[1:])
        kls = {}
        for i_layer, statdict in enumerate(stats):
            rate_per_pixel += statdict['kl'].sum(dim=(1, 2, 3))
            kls[i_layer+1] = statdict['kl'].sum(dim=(1, 2, 3,)).mean()
        rate_per_pixel /= ndims
        elbo = rate_per_pixel # distortion_per_pixel + rate_per_pixel
        return dict(loss=elbo.mean(), elbo=elbo.mean(), distortion=(rate_per_pixel.mean()*0),
                    rate=rate_per_pixel.mean(), kl1=kls[1], kl2=kls[2], kl3=kls[3])

    def forward(self, part_x=None, full_x=None, x_target=None, obj='r1_q', iterate=None):
        self.iterate = iterate
        if obj == 'r1_q':
            return self.kl_r1_q(part_x, full_x, x_target)
        elif obj == 'q_r2':
            return self.kl_q_r2(part_x, full_x, x_target)
        else:
            raise Exception('KL not recognised.')

    def forward_get_latents(self, part_x, full_x, get_ents=False):
        full_activations = self.encode_full_image(full_x)
        part_activations = self.encode_part_image(part_x)
        _, stats = self.decoder.forward(part_activations, full_activations,
                                        get_latents=True, get_ents=get_ents)
        return stats

    def forward_uncond_samples(self, n_batch, part_x, t=None):
        assert n_batch == part_x.shape[0]
        part_activations = self.encode_part_image(part_x)
        px_z, _ = self.decoder.forward_uncond(part_activations, n=None, t=t)
        return self.decoder.out_net.sample(px_z)

    def forward_samples_set_latents(self, n_batch, part_x, latents, t=None):
        assert n_batch == part_x.shape[0]
        part_activations = self.encode_part_image(part_x)
        px_z = self.decoder.forward_manual_latents(part_activations, n_batch, latents, t=t)
        return self.decoder.out_net.sample(px_z)


==> code/vae_helpers.py <==
import functools
import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F
from torch.cuda.amp import custom_bwd, custom_fwd

# def approx_gaussian_cross_entropy(mu1, logsigma1, mu2, logsigma2):
#     """ returns E_{p1} [ -log p2 ]
#         approximated with a zeroth order (first order terms are zero)
#         Taylor expansion
#         - accurate if sigma1 is small compared to (mu1-mu2)
#         - logsigmas are elementwise stds assuming independence between all variables
#     """
#     k = mu1.shape[-1]
#     return logsigma2 + 0.5 * k*np.log(2*np.pi) + 0.5 * (mu1-mu2)**2 * (-2*logsigma2).exp()

# def approx_gaussian_cross_entropy_scaled_grads(mu1, logsigma1, mu2, logsigma2, max_grad):
#     grad_logsigma2 = torch.ones_like(logsigma2) - (mu1-mu2)**2 * (-2*logsigma2).exp()
#     grad_logsigma1 = 0. * grad_logsigma2
#     grad_mu1 = (mu1-mu2) * (-2*logsigma2).exp()
#     grad_mu2 = -grad_mu1
#     grad_all = torch.stack([grad_mu1, grad_mu2, grad_logsigma1, grad_logsigma2], dim=-1)
#     grad_norm = torch.norm(grad_all, dim=-1)
#     scaling = (max_grad/grad_norm).clamp(max=1)
#     ce = approx_gaussian_cross_entropy(mu1, logsigma1, mu2, logsigma2)
#     return ce.detach() + \
#         torch.sum(
#             (scaling*grad_mu1).detach()* (mu1 - mu1.detach()) +
#             (scaling*grad_mu2).detach()* (mu2 - mu2.detach()) +
#             (scaling*grad_logsigma1).detach()* (logsigma1 - logsigma1.detach()) +
#             (scaling*grad_logsigma2).detach()* (logsigma2 - logsigma2.detach()),
#             dim=-1)

# def test_approx_gaussian_cross_entropy_scaled_grads():
#     for func in [approx_gaussian_cross_entropy,
#                  functools.partial(approx_gaussian_cross_entropy_scaled_grads, max_grad=100)]:
#         mu1 = nn.Parameter(torch.tensor([[0.5, 0.9], [1., 1.]]), requires_grad=True)
#         mu2 = nn.Parameter(torch.tensor([[8.5, 8.9], [1., 0.9]]), requires_grad=True)
#         logsigma1 = nn.Parameter(torch.tensor([[0.]]), requires_grad=True)
#         logsigma2 = nn.Parameter(torch.tensor([[-0.3, -0.9], [-0.3, -0.9]]), requires_grad=True)
#         ce = func(mu1, logsigma1, mu2, logsigma2)
#         print(ce.detach().numpy())
#         ce.sum().backward()
#         print(mu1.grad.numpy(), 0, mu2.grad.numpy(), logsigma2.grad.numpy(), sep='\n')
#         print()


class DifferentiableClamp(torch.autograd.Function):
    """
    In the forward pass this operation behaves like torch.clamp.
    But in the backward pass its gradient is 1 everywhere, as if instead of clamp one had used the identity function.
    """

    @staticmethod
    @custom_fwd
    def forward(ctx, input, min):
        return input.clamp(min=min)

    @staticmethod
    @custom_bwd
    def backward(ctx, grad_output):
        return grad_output.clone(), None, None


def dclamp(input, min):
    """
    Like torch.clamp, but with a constant 1-gradient.
    :param input: The input that is to be clamped.
    :param min: The minimum value of the output.
    :param max: The maximum value of the output.
    """
    return DifferentiableClamp.apply(input, min)


@torch.jit.script
def gaussian_log_prob(x, mu, logsigma):
    return -logsigma - 0.5*torch.tensor(2*np.pi).log() - 0.5 * ( (x - mu) / logsigma.exp() ) ** 2


@torch.jit.script
def gaussian_analytical_kl(mu1, logsigma1, mu2, logsigma2):
    return -0.5 + logsigma2 - logsigma1 + 0.5 * (logsigma1.exp() ** 2 + (mu1 - mu2) ** 2) / (logsigma2.exp() ** 2)


@torch.jit.script
def draw_gaussian_diag_samples(mu, logsigma, t=torch.tensor(1.)):
    eps = torch.empty_like(mu).normal_(0., 1.)
    return torch.exp(logsigma) * eps * t + mu


def get_conv(in_dim, out_dim, kernel_size, stride, padding, zero_bias=True, zero_weights=False, groups=1, scaled=False):
    c = nn.Conv2d(in_dim, out_dim, kernel_size, stride, padding, groups=groups)
    if zero_bias:
        c.bias.data *= 0.0
    if zero_weights:
        c.weight.data *= 0.0
    return c


def get_3x3(in_dim, out_dim, zero_bias=True, zero_weights=False, groups=1, scaled=False):
    return get_conv(in_dim, out_dim, 3, 1, 1, zero_bias, zero_weights, groups=groups, scaled=scaled)


def get_1x1(in_dim, out_dim, zero_bias=True, zero_weights=False, groups=1, scaled=False):
    return get_conv(in_dim, out_dim, 1, 1, 0, zero_bias, zero_weights, groups=groups, scaled=scaled)


def log_prob_from_logits(x):
    """ numerically stable log_softmax implementation that prevents overflow """
    axis = len(x.shape) - 1
    m = x.max(dim=axis, keepdim=True)[0]
    return x - m - torch.log(torch.exp(x - m).sum(dim=axis, keepdim=True))


def const_max(t, constant):
    other = torch.ones_like(t) * constant
    return torch.max(t, other)


def const_min(t, constant):
    other = torch.ones_like(t) * constant
    return torch.min(t, other)


def discretized_mix_logistic_loss(x, l, low_bit=False, mask=None):
    """ log-likelihood for mixture of discretized logistics, assumes the data has been rescaled to [-1,1] interval """
    # Adapted from https://github.com/openai/pixel-cnn/blob/master/pixel_cnn_pp/nn.py
    xs = [s for s in x.shape]  # true image (i.e. labels) to regress to, e.g. (B,32,32,3)
    ls = [s for s in l.shape]  # predicted distribution, e.g. (B,32,32,100)
    nr_mix = int(ls[-1] / 10)  # here and below: unpacking the params of the mixture of logistics
    logit_probs = l[:, :, :, :nr_mix]
    l = torch.reshape(l[:, :, :, nr_mix:], xs + [nr_mix * 3])
    means = l[:, :, :, :, :nr_mix]
    log_scales = const_max(l[:, :, :, :, nr_mix:2 * nr_mix], -7.)
    coeffs = torch.tanh(l[:, :, :, :, 2 * nr_mix:3 * nr_mix])
    x = torch.reshape(x, xs + [1]) + torch.zeros(xs + [nr_mix]).to(x.device)  # here and below: getting the means and adjusting them based on preceding sub-pixels
    m2 = torch.reshape(means[:, :, :, 1, :] + coeffs[:, :, :, 0, :] * x[:, :, :, 0, :], [xs[0], xs[1], xs[2], 1, nr_mix])
    m3 = torch.reshape(means[:, :, :, 2, :] + coeffs[:, :, :, 1, :] * x[:, :, :, 0, :] + coeffs[:, :, :, 2, :] * x[:, :, :, 1, :], [xs[0], xs[1], xs[2], 1, nr_mix])
    means = torch.cat([torch.reshape(means[:, :, :, 0, :], [xs[0], xs[1], xs[2], 1, nr_mix]), m2, m3], dim=3)
    centered_x = x - means
    inv_stdv = torch.exp(-log_scales)
    if low_bit:
        plus_in = inv_stdv * (centered_x + 1. / 31.)
        cdf_plus = torch.sigmoid(plus_in)
        min_in = inv_stdv * (centered_x - 1. / 31.)
    else:
        plus_in = inv_stdv * (centered_x + 1. / 255.)
        cdf_plus = torch.sigmoid(plus_in)
        min_in = inv_stdv * (centered_x - 1. / 255.)
    cdf_min = torch.sigmoid(min_in)
    log_cdf_plus = plus_in - F.softplus(plus_in)  # log probability for edge case of 0 (before scaling)
    log_one_minus_cdf_min = -F.softplus(min_in)  # log probability for edge case of 255 (before scaling)
    cdf_delta = cdf_plus - cdf_min  # probability for all other cases
    mid_in = inv_stdv * centered_x
    log_pdf_mid = mid_in - log_scales - 2. * F.softplus(mid_in)  # log probability in the center of the bin, to be used in extreme cases (not actually used in our code)

    # now select the right output: left edge case, right edge case, normal case, extremely low prob case (doesn't actually happen for us)

    # this is what we are really doing, but using the robust version below for extreme cases in other applications and to avoid NaN issue with tf.select()
    # log_probs = tf.select(x < -0.999, log_cdf_plus, tf.select(x > 0.999, log_one_minus_cdf_min, tf.log(cdf_delta)))

    # robust version, that still works if probabilities are below 1e-5 (which never happens in our code)
    # tensorflow backpropagates through tf.select() by multiplying with zero instead of selecting: this requires use to use some ugly tricks to avoid potential NaNs
    # the 1e-12 in tf.maximum(cdf_delta, 1e-12) is never actually used as output, it's purely there to get around the tf.select() gradient issue
    # if the probability on a sub-pixel is below 1e-5, we use an approximation based on the assumption that the log-density is constant in the bin of the observed sub-pixel value
    if low_bit:
        log_probs = torch.where(x < -0.999,
                                log_cdf_plus,
                                torch.where(x > 0.999,
                                            log_one_minus_cdf_min,
                                            torch.where(cdf_delta > 1e-5,
                                                        torch.log(const_max(cdf_delta, 1e-12)),
                                                        log_pdf_mid - np.log(15.5))))
    else:
        log_probs = torch.where(x < -0.999,
                                log_cdf_plus,
                                torch.where(x > 0.999,
                                            log_one_minus_cdf_min,
                                            torch.where(cdf_delta > 1e-5,
                                                        torch.log(const_max(cdf_delta, 1e-12)),
                                                        log_pdf_mid - np.log(127.5))))
    log_probs = log_probs.sum(dim=3) + log_prob_from_logits(logit_probs)
    mixture_probs = torch.logsumexp(log_probs, -1)
    if mask is not None:
        mixture_probs = mixture_probs * mask
    return -1. * mixture_probs.sum(dim=[1, 2]) / np.prod(xs[1:])


def sample_from_discretized_mix_logistic(l, nr_mix):
    ls = [s for s in l.shape]
    xs = ls[:-1] + [3]
    # unpack parameters
    logit_probs = l[:, :, :, :nr_mix]
    l = torch.reshape(l[:, :, :, nr_mix:], xs + [nr_mix * 3])
    # sample mixture indicator from softmax
    eps = torch.empty(logit_probs.shape, device=l.device).uniform_(1e-5, 1. - 1e-5)
    amax = torch.argmax(logit_probs - torch.log(-torch.log(eps)), dim=3)
    sel = F.one_hot(amax, num_classes=nr_mix).float()
    sel = torch.reshape(sel, xs[:-1] + [1, nr_mix])
    # select logistic parameters
    means = (l[:, :, :, :, :nr_mix] * sel).sum(dim=4)
    log_scales = const_max((l[:, :, :, :, nr_mix:nr_mix * 2] * sel).sum(dim=4), -7.)
    coeffs = (torch.tanh(l[:, :, :, :, nr_mix * 2:nr_mix * 3]) * sel).sum(dim=4)
    # sample from logistic & clip to interval
    # we don't actually round to the nearest 8bit value when sampling
    u = torch.empty(means.shape, device=means.device).uniform_(1e-5, 1. - 1e-5)
    x = means + torch.exp(log_scales) * (torch.log(u) - torch.log(1. - u))
    x0 = const_min(const_max(x[:, :, :, 0], -1.), 1.)
    x1 = const_min(const_max(x[:, :, :, 1] + coeffs[:, :, :, 0] * x0, -1.), 1.)
    x2 = const_min(const_max(x[:, :, :, 2] + coeffs[:, :, :, 1] * x0 + coeffs[:, :, :, 2] * x1, -1.), 1.)
    return torch.cat([torch.reshape(x0, xs[:-1] + [1]), torch.reshape(x1, xs[:-1] + [1]), torch.reshape(x2, xs[:-1] + [1])], dim=3)


class HModule(nn.Module):
    def __init__(self, H, *args, **kwargs):
        super().__init__()
        self.H = H
        self.build(*args, **kwargs)


class DmolNet(nn.Module):
    def __init__(self, H):
        super().__init__()
        self.H = H
        self.width = H.width
        self.out_conv = get_conv(H.width, H.num_mixtures * 10, kernel_size=1, stride=1, padding=0)

    def nll(self, px_z, x, **kwargs):
        return discretized_mix_logistic_loss(x=x, l=self.forward(px_z), low_bit=self.H.dataset in ['ffhq_256'], **kwargs)

    def forward(self, px_z):
        xhat = self.out_conv(px_z)
        return xhat.permute(0, 2, 3, 1)

    def sample(self, px_z):
        im = sample_from_discretized_mix_logistic(self.forward(px_z), self.H.num_mixtures)
        xhat = (im + 1.0) * 127.5
        xhat = xhat.detach().cpu().numpy()
        xhat = np.minimum(np.maximum(0.0, xhat), 255.0).astype(np.uint8)
        return xhat


# define helper
def sample_patches_mask(H, b, h, w, device, n_patches=None):
    if n_patches is None:
        n_patches = torch.randint(0, H.max_patches+1, (b,))
    patch_dim = round(w * H.patch_size_frac)
    masks = torch.zeros(b, h, w, 1, device=device)
    for mask, n_p in zip(masks, n_patches):
        for p in range(n_p):
            r = torch.randint(-patch_dim+1, h, ())
            c = torch.randint(-patch_dim+1, h, ())
            r1 = max(0, r)
            c1 = max(0, c)
            r2 = min(h, r+patch_dim)
            c2 = min(w, c+patch_dim)
            mask[r1:r2, c1:c2] = 1.
    return masks

def channel_last_interpolate(t, *args, **kwargs):
    t = t.permute(0, 3, 1, 2)
    t = torch.nn.functional.interpolate(t, *args, **kwargs)
    return t.permute(0, 2, 3, 1)

def sample_foveal(H, images):
    assert 'q_r2' not in H.kls
    b, h, w, _ = images.shape
    n_patches = torch.randint(0, H.max_patches+1, (b,))
    centres = [[(torch.randint(h, (1,)), torch.randint(w, (1,))) for _ in range(int(n_p))] for n_p in n_patches]
    emb = []
    for down_factor, size_frac in zip(H.foveal_down_factors, H.foveal_size_fracs):
        blurred_image = channel_last_interpolate(
            channel_last_interpolate(images, scale_factor=1/down_factor, mode='bilinear'),
            size=images.shape[1:-1], mode='bilinear')
        masks = torch.zeros(b, h, w, 1, device=images.device)
        width = round(w * size_frac)
        for i, centres_i in enumerate(centres):
            for r, c in centres_i:
                patch_dim = round(h*size_frac)
                minus = width // 2
                plus = width - minus
                r1 = max(0, r-minus)
                r2 = min(h, r+plus)
                c1 = max(0, c-minus)
                c2 = min(w, c+plus)
                masks[i, r1:r2, c1:c2] = 1.
        emb.append(torch.cat([blurred_image*masks, masks], dim=-1))
    return torch.cat(emb, dim=-1)

def sample_part_images(H, images, categories=None):
    b, h, w, _ = images.shape

    if H.conditioning == 'foveal':
        return sample_foveal(H, images)

    # sample mask
    if H.conditioning == 'patches':
        masks = sample_patches_mask(H, b, h, w, device=images.device, n_patches=categories)
    elif H.conditioning == 'patches-missing':
        inv = sample_patches_mask(H, b, h, w, device=images.device, n_patches=categories)
        masks = 1 - inv
    elif H.conditioning == 'blank':
        masks = torch.zeros_like(images[..., :1])

    emb = torch.cat([images*masks, masks], dim=-1)
    return emb


==> draw/arch-split.sh <==
# /bin/bash
if [[ $# -lt 1 ]] || [[ $# -gt 2 ]]; then
    echo "Illegal number of parameters" >&2
    exit 2
fi

if [[ ! -f $1 ]]; then
    echo "$1 does not exist. Exitting..."
    exit 1
fi	

if [[ $# -eq 2 ]]; then
    out_name=$2
else
    out_name="${1%.*}"
fi

cropped="_cropped.pdf"

pdf-crop-margins -v -p 0 -a -6 $1 -o $cropped
pdftk $cropped cat 1-1 output ${out_name}-sampling.pdf
pdftk $cropped cat 2-2 output ${out_name}-forward.pdf
pdftk $cropped cat 3-3 output ${out_name}-reverse.pdf
pdftk $cropped cat 4-4 output ${out_name}-standard.pdf
rm -f $cropped


==> figs/convert_to_jpg.py <==
import os
from subprocess import run

pngs = []

for path, subdirs, files in os.walk('.'):
    some_pngs = [os.path.join(path, f) for f in files if os.path.splitext(f)[1] == '.png']
    pngs.extend(some_pngs)

for png_path in pngs:
    no_ext = os.path.splitext(png_path)[0]
    jpg_path = no_ext+'.jpg'
    left_jpg_path = no_ext+'_left.jpg'
    if 'image-samples/cifar10' in png_path:
        factor = 34
    elif 'image-samples/ffhq' in png_path:
        factor = 258
    else:
        continue
    cmd = f"convert {png_path} -chop {factor*2}x0 {jpg_path}"
    other_cmd = f"convert {png_path} -chop {factor*5}x0+{factor*2}+0 {left_jpg_path}"
    print(cmd)
    print(other_cmd)


==> figs/image-samples/split.sh <==
for DATASET in "cifar10" "ffhq256"
do
    rm -rf ${DATASET}
    mkdir ${DATASET}
    RESOLUTION=256
    if [[ "$DATASET" =  "cifar10" ]]; then
        RESOLUTION=32
    fi
    for FILE in raw/${DATASET}/*.jpg
    do
        FULL_NAME=$(basename $FILE)
        NAME=${FULL_NAME%.*}
        IMG_IDX=${NAME##*_}
        let CROP_Y=$RESOLUTION*4+10
        let CROP_X=$RESOLUTION*2+4
        convert $FILE -crop ${CROP_X}x${CROP_Y}+0+0 ${DATASET}/${IMG_IDX}_left.jpg
        convert $FILE -crop 5000x${CROP_Y}+${CROP_X}+0 ${DATASET}/${NAME}.jpg
    done
done

==> page-breakdown/breakdown.sh <==
for i in {1..37}; do
    pdftk ../main.pdf cat $i-$i output page-$i.pdf
    echo "Made page-$i.pdf.  "
done


==> split.sh <==
MAIN_LENGTH=13

pdftk main.pdf cat 1-$MAIN_LENGTH output ipa.pdf
pdftk main.pdf cat $((MAIN_LENGTH+1))-end output ipa-appendix.pdf

